Nonreciprocal Spherical Attention and Retrieval: Sharp Coarsening Clocks and Certified Score Correction

We develop nonreciprocal spherical attention as a mathematical framework for coarsening and compressed nearest-neighbor retrieval. For two shrinking acute blocks whose centers have zero skew pairing and whose total mass ratio is subexponential in inverse temperature, we prove $\lim_{\beta\to\infty}\beta^{-1}\log T_\beta=1-\cos\phi$, without restricting particle-count growth. An explicit three-body flow has two rigorously separated metastable exponents. For finite compression, mass centering yields a sharp $O(r^2)$ attention-output error bound at fixed temperature, with an explicit spherical-normalization correction. We formulate skew query-side score calibration as a strictly convex moment problem and derive a unique normal equation, residual-based optimization certificates, and bounded low-rank projections. A norm-aware margin objective calibrates native squared-distance rankings. Experiments use semantic retrieval data, one million visual descriptors with three codebook seeds, and a ten-million-vector FAISS IVF-PQ index with recomputed exact cosine ground truth. On SIFT1M, skew margin calibration raises native-L2 hit@10 from 0.8926 to 0.8948; symmetric calibration reaches 0.8996. The ten-million-vector index reaches 0.8827 hit@10 at 0.1794 ms per query in a four-thread batch benchmark, while validation selects no skew update. Exact streamed attention over ten million keys evaluates compressed memory on 1,024 held-out queries. Independent matrix solves, automatic differentiation, finite differences, interval arithmetic, full-flow tests, and nine Rocq-checked algebra lemmas support reproducibility. Directionality alone does not establish retrieval superiority.

==> anc/MANIFEST.json <==
{
  "files": {
    "anc/README.md": {
      "bytes": 1798,
      "sha256": "1903573d6090d37e14d4e5fff8c64d4747ffe393bf08b75e632adff2f7d48bfe"
    },
    "anc/experiments/audit_math.py": {
      "bytes": 5238,
      "sha256": "90c4775fe41b3490b74b17bce9135cddbd2bf9dc711ffea60b3d868854e60d70"
    },
    "anc/experiments/bigann_calibration.py": {
      "bytes": 3411,
      "sha256": "e22651743f98341eb277808fbee65d98e608f258000b54abab63b404b1b8ba33"
    },
    "anc/experiments/bigann_engineering.py": {
      "bytes": 5456,
      "sha256": "21636a50072322b8b80a7d8747d3dd76e24802e8a670f1aea741daff1f9b3590"
    },
    "anc/experiments/block_growth_experiment.py": {
      "bytes": 3128,
      "sha256": "ecdd4ec2f89682d566cc26a610a75da35f84f8e9596ae5c7edab318bde019d35"
    },
    "anc/experiments/budget_matched_pq.py": {
      "bytes": 1102,
      "sha256": "77312df690120c680728566ba2bb287fbf287abff3eaa38837c91355b6eaf0a6"
    },
    "anc/experiments/certified_skew.py": {
      "bytes": 2081,
      "sha256": "87cc940d717815d0726f349917e05c7a490c43fd81e455d9891b69cc4157e043"
    },
    "anc/experiments/common_kernel_checks.py": {
      "bytes": 2280,
      "sha256": "2beaafa13d0c2b156548e465d1b739adc5f7c4b9e8280c6cc8055a44e07a1339"
    },
    "anc/experiments/deep_equation_checks.py": {
      "bytes": 6995,
      "sha256": "6cb5ba5cf1d229db6adc45327ba80fd564cc68741f2ef385b63b1bc4ec077b83"
    },
    "anc/experiments/download_sift.py": {
      "bytes": 669,
      "sha256": "8c1d9e6e81729210c1edcd0c4c67dc4a81a7122806db5c4818f42ba9fbf3770f"
    },
    "anc/experiments/growing_clock_checks.py": {
      "bytes": 2801,
      "sha256": "890999947d2bca9828453fb8e9a5bc45d254e725b066473e08af8cd9c6d3178e"
    },
    "anc/experiments/independent_checks.py": {
      "bytes": 2563,
      "sha256": "b287481f54297336cadd52e7f7290fa9fd189c59f2ab29744d4c0840d3bbaf32"
    },
    "anc/experiments/large_ann.py": {
      "bytes": 7631,
      "sha256": "3f7bd6d66c662ef6ecac974a3bf262bf7d3c7a37e7756c602a39a544779b5902"
    },
    "anc/experiments/major_revision_controls.py": {
      "bytes": 4420,
      "sha256": "cada278c05175ee6713ef3cef52087a5d9cfa1e8845eda33961553a17b06b4c7"
    },
    "anc/experiments/margin_calibration.py": {
      "bytes": 5144,
      "sha256": "528701a67206ec14989373d9f0878ba4d743a67809023f64607218f2f77cf9b5"
    },
    "anc/experiments/mass_centered_memory.py": {
      "bytes": 3583,
      "sha256": "4efe85f455a2a33623a10b46adf0670f78662cdb6d828f0fce6089cbe0902620"
    },
    "anc/experiments/mass_phase_boundary.py": {
      "bytes": 959,
      "sha256": "780ac2f5549e74ced5bc9e4e778d4ec05a61afc289e28a94ec03ddfc095d2c57"
    },
    "anc/experiments/prepare_scifact.py": {
      "bytes": 4918,
      "sha256": "a51433a4dbe47027f8d39a232231b2ab0d36ac10ae3a45a21e41558c91b65d11"
    },
    "anc/experiments/retrieval_benchmark.py": {
      "bytes": 12238,
      "sha256": "765b852703e66315cbddd2f2a93aa9981fb674beb578d54f08496c7d3280804b"
    },
    "anc/experiments/skew_calibration.py": {
      "bytes": 7023,
      "sha256": "2e3fcf29bdaae8320c90af8eca1fa9047eadf34e3a76f1c050e42988d2b5ce4a"
    },
    "anc/experiments/stronger_pq_control.py": {
      "bytes": 1450,
      "sha256": "306103b51c53998ce38f58105c7936d1a2932f14e2780017069370f5a1b32078"
    },
    "anc/experiments/symmetric_control.py": {
      "bytes": 1256,
      "sha256": "bc5ac34debff8af307cd03c76b42a3cc3ce308e70860a9b273b8ac7e0c44f735"
    },
    "anc/formal/Algebra.v": {
      "bytes": 4430,
      "sha256": "b1a0187da277a4b03c0d1d56c0f7ac954363801f622df05acc56a970a5286ad4"
    },
    "anc/pdf_visual_review.json": {
      "bytes": 626,
      "sha256": "a6e0730bf89a1edf5c3f064452dda9ca0b35f1d4e52ffcf565c6e5c09eef5200"
    },
    "anc/requirements.txt": {
      "bytes": 308,
      "sha256": "6fe91aeca0f160ca4ac976956206ca3949b53b75b2489aa799432bd40576ccb4"
    },
    "anc/results/bigann10m/build.json": {
      "bytes": 161,
      "sha256": "1469150a3d56bde541b6c42b51388ef7e8edf56e55a7484d39fe46c5728679da"
    },
    "anc/results/bigann10m/calibration_per_query.npz": {
      "bytes": 76906,
      "sha256": "3532d758665698c58bdcae5b829279f622499cbb202ba58beced3627255dc2a4"
    },
    "anc/results/bigann10m/calibration_results.json": {
      "bytes": 2590,
      "sha256": "f6bc760d761dcc5dc23794c4fe6220141bb20420524fbb4848da8cc5c6a26205"
    },
    "anc/results/bigann10m/memory_per_query.npz": {
      "bytes": 70698,
      "sha256": "2c6d6e60095d154589614412f8b04188db1cfcf8e29746232a5867882acc8bbd"
    },
    "anc/results/bigann10m/memory_results.json": {
      "bytes": 4008,
      "sha256": "ab938043b2770c70fb21eeb28e6ae5fe3c98ab7ce29b5a3a2df3b0b6fc18eb55"
    },
    "anc/results/bigann10m/per_query.npz": {
      "bytes": 38448,
      "sha256": "5eac5a7eac459dcea3fcf36a3332261e8cf8701d2b6aeff26d84b0e8d5204a59"
    },
    "anc/results/bigann10m/query_overlap.json": {
      "bytes": 95,
      "sha256": "14429a3ed176af22abfdfb2be566f8a49de8cffbdcdb127511d473bb39f7a7db"
    },
    "anc/results/bigann10m/results.json": {
      "bytes": 1934,
      "sha256": "931b9ad466ccdfbb9f3da7772237aa014baee7792ed3df5969acd6d01e04de20"
    },
    "anc/results/block_growth.json": {
      "bytes": 7180,
      "sha256": "e2263b4fc6eac964bb0047336ba1213ffa6c7c36973b3d10730152b473b3d821"
    },
    "anc/results/budget_matched_pq.json": {
      "bytes": 498,
      "sha256": "3d01ac824ec1be9d1223c3c63f66a6c25d965be867a6fe5fffd31e5f2ab4bcf4"
    },
    "anc/results/budget_matched_pq_per_query.npz": {
      "bytes": 2290,
      "sha256": "15d55108c4f2fffb287edbc2e8c632f9b560b89bccb9b9f743c82f6a178115eb"
    },
    "anc/results/calibration_fine_bounded_per_query.npz": {
      "bytes": 9008,
      "sha256": "d27117afea8089631ebb4fd358fdce32249151426d66c128e4b2208cc1a93c8b"
    },
    "anc/results/calibration_fine_bounded_results.json": {
      "bytes": 14944,
      "sha256": "51bc72155772c5b4d6a2b3a483e4997cea75efda0aa1b3b3016fb064d2e9bbb0"
    },
    "anc/results/common_kernel_checks.json": {
      "bytes": 299,
      "sha256": "4c73c3ff70fc560504f2a19fb7ee2cd006da059b5ce5dcca50f7b8832997783c"
    },
    "anc/results/deep_equation_checks.json": {
      "bytes": 1344,
      "sha256": "bb7579c24d8ec776fe00b62919c5e4e9a0877ad0a468b5577689f35ca3a6c553"
    },
    "anc/results/frozen_config.json": {
      "bytes": 3837,
      "sha256": "2e2555d1edeee589a284c28a09f871df9f9b07b938d1fbd68e74ea886acd1ed4"
    },
    "anc/results/growing_clock_checks.json": {
      "bytes": 2984,
      "sha256": "c242c743366425256e8134968a5d45ed53b3ad9344d1b4dc1725937f8c7859fa"
    },
    "anc/results/host_profile.json": {
      "bytes": 284,
      "sha256": "299aaf1fe3a94101d8fafc38bfac027c3d7340f380e94ad256f7ec9229873db4"
    },
    "anc/results/independent_checks.json": {
      "bytes": 2249,
      "sha256": "8d83f90ed22486ca4e54efbe7719ddc2ad82b6d29d1808207cee524e700fd5a0"
    },
    "anc/results/large_ann/config.json": {
      "bytes": 738,
      "sha256": "6e48a478b9e1db61143a2ad4e739eb50858e86238fe9879f7f655359671ce681"
    },
    "anc/results/large_ann/major_controls.json": {
      "bytes": 4865,
      "sha256": "1559db6b0abf07dc3320d9ecb22c035cee4499547917fc6bf9b0249aa2be9cbd"
    },
    "anc/results/large_ann/major_controls_per_query.npz": {
      "bytes": 115641,
      "sha256": "1ac8fcf64fcc1a4a75ef9727d66a6ae908aad5c1bbdbece42c2f180116659d38"
    },
    "anc/results/large_ann/margin_per_query.npz": {
      "bytes": 84303,
      "sha256": "650be784dffca904f2f1daff3237a267d7fa406734ed5ec394b87a90cc5cb649"
    },
    "anc/results/large_ann/margin_results.json": {
      "bytes": 6661,
      "sha256": "6ba5d97d548a6f8543821caf2094f06b0f550032027c1b3ea5935f210ab7385a"
    },
    "anc/results/large_ann/per_query.npz": {
      "bytes": 219911,
      "sha256": "bde1b40a561553fcf101dd480ca815d5b51d34cc97a90283c7ff78041f51e986"
    },
    "anc/results/large_ann/results.json": {
      "bytes": 20877,
      "sha256": "fd34011a4d62b9f11f3bda91a4667380eb438ee1ca689ed009768d1ef99f6d37"
    },
    "anc/results/mass_phase_boundary.json": {
      "bytes": 2905,
      "sha256": "bdb1634ea5cd35206ad7a89265e84feef520067dbab223faf5b15d083cb25e71"
    },
    "anc/results/math_audit.json": {
      "bytes": 611,
      "sha256": "08ab62a045ece785797012682efdc50538996280f3f99948c935ebe598eef724"
    },
    "anc/results/nfcorpus/budget_matched_pq.json": {
      "bytes": 499,
      "sha256": "c64f57b188d5bfde4c47bfa821e28460348b5b9089e65e5fc33f1ddac8b60df7"
    },
    "anc/results/nfcorpus/budget_matched_pq_per_query.npz": {
      "bytes": 10423,
      "sha256": "9f541417ce1817bb68e16e85500871ea216b4a126ce9314df9afd3c6a5077272"
    },
    "anc/results/nfcorpus/calibration_fine_bounded_per_query.npz": {
      "bytes": 42033,
      "sha256": "818a4b0a04803c9aa6c2d7d5d490de17becba28d7b4e772830b272ad4185b9b9"
    },
    "anc/results/nfcorpus/calibration_fine_bounded_results.json": {
      "bytes": 15200,
      "sha256": "ac08af004802dedc0c263e1365e9dce65dfd23c1b7806df10178b62212a36520"
    },
    "anc/results/nfcorpus/frozen_config.json": {
      "bytes": 3834,
      "sha256": "113ca89fb6fdf0de264b9f096a94eff8a18303dbdd4c292a47b046d597ca99e7"
    },
    "anc/results/nfcorpus/retrieval_results.json": {
      "bytes": 28937,
      "sha256": "5f3ae4bf039fbd0ef78820e598d8a92fdfb0358e39b0cabadafc93e3a11d3e7d"
    },
    "anc/results/retrieval_results.json": {
      "bytes": 28684,
      "sha256": "d30fe50edf8e1a810f3f2a1125bee02309bfd380ccb1e15fa19723a2c28df412"
    },
    "anc/results/summary.json": {
      "bytes": 3852,
      "sha256": "1bed78a42b679975829d443b86c0e4764672a2ff1465bc17addbafee7ad92409"
    },
    "anc/review_v06.json": {
      "bytes": 6773,
      "sha256": "82e3ecdd166078c9a454478697915f3e52ef694a89b7e120aa79a72fb0a29181"
    },
    "anc/submission_metadata.txt": {
      "bytes": 2110,
      "sha256": "1bad0b6f21775a279bf2704ff8dce8ce5491575cc82b604b62a34db717d8ebf6"
    },
    "certified_method.tex": {
      "bytes": 7452,
      "sha256": "f58470b2b04075df2c36b4513441c3799b96da2ce079f98b5edf52d25585eb2c"
    },
    "engineering_results.tex": {
      "bytes": 3782,
      "sha256": "05e28f2e9fcf0477f2cd6800f3af469591be531b8c3415c98f6bba37b35e2e14"
    },
    "figures/caps.tex": {
      "bytes": 1451,
      "sha256": "7dacde15dc454d4da14a1fb72d044324552abee8409d08b5ad4f35bc6972a66f"
    },
    "figures/cycle_area.tex": {
      "bytes": 1171,
      "sha256": "acd79d9fe192bd49ca23e1e1653f433b5045dbf8b5f723befb1981decaeaf39e"
    },
    "figures/sphere_corridor.tex": {
      "bytes": 1923,
      "sha256": "c694f2e6d622357e820eb8fd1ef990481c7698e4fa4b4e8e2f384c17963e9d2b"
    },
    "generated_macros.tex": {
      "bytes": 63,
      "sha256": "6fcd1f88b9536c6e42a5e9c64d9d6156fd29d2258a527dbb29f9f85a516e4652"
    },
    "generated_results.tex": {
      "bytes": 1586,
      "sha256": "bcec97f9b4963a459a41acbfece10220ff5761051fe44ab6dd0146276ea982ea"
    },
    "growing_block_mass.tex": {
      "bytes": 8050,
      "sha256": "9e4c609947b0e0c909857c9f0870eb64dd8384903b139bc054b1e8295ce37967"
    },
    "growth_results.tex": {
      "bytes": 1416,
      "sha256": "d20cf7a1b93f648243c775daedffbe8d3358e65cf8e049808b4f7d772fb6d5d6"
    },
    "growth_table.tex": {
      "bytes": 1069,
      "sha256": "33767598140406c4390fa7dd87dc9eae9e7d50d019ad792fa2bedfa838600b77"
    },
    "integration_specification.tex": {
      "bytes": 793,
      "sha256": "9b5eaa0f8d5a8af1037ea80b941377a8c666b654e8bdbc6afa15cca6b6afe9c3"
    },
    "large_results.tex": {
      "bytes": 5479,
      "sha256": "d3d4d683eb4581057876c9e4636e96d5d76e51efddd19acbebdda2012a044514"
    },
    "main.tex": {
      "bytes": 25826,
      "sha256": "39664855d7e9fce8761cdbc0107d0999f86b007fca687e266300d8a59ad439b0"
    },
    "mathematical_development.tex": {
      "bytes": 62736,
      "sha256": "fd5e1e47574d478b065cb02c138fd28755b5cb1bece7ac14462d582b7d083892"
    },
    "pilot_summary_table.tex": {
      "bytes": 625,
      "sha256": "183245726db646a4bd10da497aa2a76920b1358b973ad91a8972e209c08a1c60"
    },
    "proof_details.tex": {
      "bytes": 3878,
      "sha256": "2274aa5ce53ea2bffb886c5889f38bf34272d404518f412705cb37d1105f2b0d"
    },
    "references.tex": {
      "bytes": 6966,
      "sha256": "2285bb9e2b2c80068ee53b79012fe946b9c7d823fdbfaf52e4cb456de11bad25"
    },
    "second_clock_proof.tex": {
      "bytes": 9191,
      "sha256": "684eef20166483230095200601d21a117d34ce5fa02b2a3febcf672878a8b280"
    },
    "second_order_aggregation.tex": {
      "bytes": 3653,
      "sha256": "57b7a2ccc814cf38a8c9e7c28c59e06392454353c1dd3d5fd18c7f6c484a67d5"
    },
    "verification_results.tex": {
      "bytes": 773,
      "sha256": "2e1508e9b48fcf910971016122f2ede996a8217f068c0d42302f75dbb79f005a"
    }
  }
}

==> anc/README.md <==
# Reproduction

The original descriptors are downloaded from their cited public provider and
are not redistributed in this source archive. No model weights are included.
From this anc/ directory, with the recorded Python dependencies installed:

    python experiments/download_sift.py
    python experiments/large_ann.py
    python experiments/major_revision_controls.py
    python experiments/margin_calibration.py
    python experiments/deep_equation_checks.py
    python experiments/growing_clock_checks.py
    python experiments/block_growth_experiment.py
    python experiments/mass_phase_boundary.py
    python experiments/common_kernel_checks.py

The ten-million-vector engineering and memory experiments additionally use:

    python experiments/bigann_engineering.py
    python experiments/bigann_calibration.py
    python experiments/mass_centered_memory.py

This downloads a verified-length 10M-vector prefix of the public BIGANN file
and needs several GB of local disk/RAM. Full descriptor files and serialized
indices are deliberately excluded from the arXiv source ZIP.

For the semantic ablations, first run experiments/prepare_scifact.py; set
NRSF_DATASET=nfcorpus for the second data set. The original frozen configs and
measured records are included. The million-vector benchmark is geometric
nearest-neighbor recovery, not a semantic relevance dataset. Its cosine ground
truth is recomputed after normalization. Timings are amortized batch-query times.

The formal algebra file is checked with Rocq/Stdlib 9.1.1:

    cd formal
    coqc Algebra.v
    coqchk Algebra

The analytic theorems are not fully formalized. Interval and numerical checks
are complementary evidence. Convex-solver residual bounds apply before rank
projection; the projection error is recorded separately.


==> anc/experiments/audit_math.py <==
"""Independent numerical/symbolic falsification checks; these are not proofs."""
import json
from pathlib import Path
import numpy as np
from scipy.integrate import quad
from scipy.special import expit
from sympy import symbols, simplify
from retrieval_benchmark import flow, normalize, compress, metrics, learned_skew, load

ROOT=Path(__file__).resolve().parents[1]
rng=np.random.default_rng(42)
errors={k:0. for k in ['gram_C','gram_H','two_body_c','two_body_h','affinity','quotient','sphere_step']}
conditioning_error=0.
for _ in range(100):
    n,d=5,4
    u=normalize(rng.normal(size=(n,d)))
    a=rng.normal(size=(d,d)); a=(a-a.T)/2
    bounded=.5*a/np.linalg.norm(a,2)
    probe=rng.normal(size=d)
    identity_error=abs(np.linalg.norm(probe@(np.eye(d)+bounded))**2-np.linalg.norm(probe)**2-np.linalg.norm(probe@bounded)**2)
    conditioning_error=max(conditioning_error,float(identity_error))
    singular=np.linalg.svd(np.eye(d)+bounded,compute_uv=False)
    assert singular.min()>=1-1e-12
    assert singular.max()/singular.min()<=np.sqrt(1.25)+1e-12
    eps=.3; beta=4.; m=np.exp(rng.normal(size=n)); mat=np.eye(d)+eps*a
    c=u@u.T; h=u@a@u.T
    scores=beta*(c+eps*h)+np.log(m)[None,:]
    p=np.exp(scores-scores.max(1,keepdims=True));p/=p.sum(1,keepdims=True)
    mu=p@u; ud=mu-(mu*u).sum(1,keepdims=True)*u
    b=p-np.diag((p*c).sum(1))
    errors['gram_C']=max(errors['gram_C'],float(np.max(abs(ud@u.T+u@ud.T-b@c-c@b.T))))
    errors['gram_H']=max(errors['gram_H'],float(np.max(abs(ud@a@u.T+u@a@ud.T-b@h-h@b.T))))
    affinity=np.log(p[0,1]*p[1,2]*p[2,0]/(p[1,0]*p[2,1]*p[0,2]))
    errors['affinity']=max(errors['affinity'],float(abs(affinity-2*beta*eps*(h[0,1]+h[1,2]+h[2,0]))))
    u2=u[:2]; s=beta*(u2@mat@u2.T)+np.log(m[:2])[None,:]
    p2=np.exp(s-s.max(1,keepdims=True));p2/=p2.sum(1,keepdims=True)
    du=p2@u2-((p2@u2)*u2).sum(1,keepdims=True)*u2
    cv=float(u2[0]@u2[1]);hv=float(u2[0]@a@u2[1]);q=p2[0,1]+p2[1,0]
    errors['two_body_c']=max(errors['two_body_c'],float(abs(du[0]@u2[1]+u2[0]@du[1]-q*(1-cv**2))))
    errors['two_body_h']=max(errors['two_body_h'],float(abs(du[0]@a@u2[1]+u2[0]@a@du[1]+q*cv*hv)))
    # Weighted quotient: duplicate the first key and aggregate its masses.
    dup=np.vstack([u2[0],u2[0],u2[1]]); mass=np.array([.7,1.3,1.])
    s=beta*(dup@mat@dup.T)+np.log(mass)[None,:]
    pp=np.exp(s-s.max(1,keepdims=True));pp/=pp.sum(1,keepdims=True)
    vfull=pp@dup-((pp@dup)*dup).sum(1,keepdims=True)*dup
    s=beta*(u2@mat@u2.T)+np.log([2.,1.])[None,:]
    pp=np.exp(s-s.max(1,keepdims=True));pp/=pp.sum(1,keepdims=True)
    vred=pp@u2-((pp@u2)*u2).sum(1,keepdims=True)*u2
    errors['quotient']=max(errors['quotient'],float(np.max(abs(vfull[[0,2]]-vred))))
    yy=flow(u,np.zeros((d,d)),0,2)
    errors['sphere_step']=max(errors['sphere_step'],float(np.max(abs(np.linalg.norm(yy,axis=1)-1))))

# Exact symbolic cancellation underlying the skew invariant.
c,h,s,q,rc,rh=symbols('c h s q rc rh',nonzero=True)
expr=(-q*c*h+rh)/s+h*c*(q*(s*s)+rc)/s**3-rh/s-c*h*rc/s**3
assert simplify(expr)==0

# Rotating triangle spectrum is checked against a finite-difference angular Jacobian.
spectrum_error=0.
for beta in [.2,2.,12.]:
    for eps in [-3.,-.6,0.,.6,3.]:
        theta=np.arange(3)*2*np.pi/3
        def rhs(th):
            delta=th[None,:]-th[:,None]
            z=beta*(np.cos(delta)-eps*np.sin(delta))
            p=np.exp(z-z.max(1,keepdims=True));p/=p.sum(1,keepdims=True)
            return (p*np.sin(delta)).sum(1)
        step=1e-6
        jac=np.column_stack([(rhs(theta+step*np.eye(3)[j])-rhs(theta-step*np.eye(3)[j]))/(2*step) for j in range(3)])
        r=np.sqrt(3)/2
        z=np.array([0,-beta*(1.5+eps*r),-beta*(1.5-eps*r)])
        pp=np.exp(z-z.max());pp/=pp.sum();a,b=pp[1:];omega=r*(a-b)
        lp=a*(-.5+beta*(-r+eps/2)*(r-omega))
        lm=b*(-.5+beta*(r+eps/2)*(-r-omega))
        expected=-1.5*(lp+lm)
        actual=sorted(np.linalg.eigvals(jac).real)[1:]
        spectrum_error=max(spectrum_error,max(abs(np.array(actual)-expected)))
        assert expected>0

# Retrieval certificate: random compressed scores must lie inside geometric error bounds.
x=normalize(rng.normal(size=(100,12))).astype(np.float32)
qq=normalize(rng.normal(size=(20,12))).astype(np.float32)
centers,labels,radii,memory=compress(x,x,12,0)
assert np.all(np.abs(qq@x.T-(qq@centers.T)[:,labels]) <= radii[labels][None,:]+2e-6)
assert memory==centers.nbytes+labels.nbytes+12*4+12*4

# Learning must be independent of all test qrels.
xx,queries,meta=load();skew=learned_skew(xx,queries,meta)
mutated=dict(meta,test_qrels=[])
assert np.allclose(skew,learned_skew(xx,queries,mutated))
assert np.max(abs(skew+skew.T))<1e-6
assert abs(np.linalg.norm(skew,2)-1)<1e-5
assert max(errors.values())<3e-7
assert spectrum_error<1e-6
assert conditioning_error<1e-12
report=dict(random_trials=100,errors=errors,spectrum_max_error=spectrum_error,
            skew_conditioning_identity_error=conditioning_error,
            symbolic_skew_cancellation=True,retrieval_certificate_check=True,
            test_label_independence=True,scope='symbolic and floating-point checks, not theorem proofs')
(ROOT/'results/math_audit.json').write_text(json.dumps(report,indent=2))
print(json.dumps(report,indent=2))


==> anc/experiments/bigann_calibration.py <==
"""Native L2 margin calibration inside the 10M IVF-PQ routing/search pipeline."""
import json,time
from pathlib import Path
import numpy as np,faiss
from threadpoolctl import threadpool_limits
from certified_skew import truncate_skew
from margin_calibration import fit_margin
from large_ann import recalls
ROOT=Path(__file__).resolve().parents[1];DATA=ROOT/'data/bigann10m';OUT=ROOT/'results/bigann10m'


def main():
    faiss.omp_set_num_threads(4);x=np.memmap(DATA/'normalized.f32',mode='r',dtype=np.float32,shape=(10_000_000,128))
    q=np.memmap(DATA/'query.public.10K.u8bin',mode='r',offset=8,dtype=np.uint8,shape=(10000,128)).astype(np.float32);faiss.normalize_L2(q)
    index=faiss.read_index(str(OUT/'ivfpq.faiss'));truth=np.load(OUT/'exact_cosine.npy');index.nprobe=64
    hard=index.search(q[:2000],32)[1];positive=truth[:2000,0]
    negatives=np.stack([v[(v!=p)&(v>=0)][:16] for v,p in zip(hard,positive)])
    hp=index.sa_decode(index.sa_encode(np.asarray(x[positive]).copy()))
    hn=index.sa_decode(index.sa_encode(np.asarray(x[negatives.ravel()]).copy())).reshape(2000,16,128)
    delta=hp[:,None,:].astype(np.float64)-hn.astype(np.float64)
    original_delta=np.asarray(x[positive,None,:],dtype=np.float64)-np.asarray(x[negatives],dtype=np.float64)
    target=np.einsum('sd,skd->sk',q[:2000],original_delta-delta)+.5*((hp**2).sum(1)[:,None]-(hn**2).sum(2))
    base_ids=index.search(q[2000:4000],100)[1];baseline=recalls(base_ids,truth[2000:4000])[:,1].mean()
    best=(baseline,np.zeros((128,128)),None,0.,0.);grid=[]
    for lam in [1e-5,1e-4,1e-3]:
        full,res,gap=fit_margin(q[:2000].astype(np.float64),delta,target,lam)
        a=truncate_skew(full,8,.5)
        ids=index.search(np.ascontiguousarray(q[2000:4000]@(np.eye(128)+a),dtype=np.float32),100)[1]
        score=recalls(ids,truth[2000:4000])[:,1].mean();grid.append(dict(lambda_=lam,validation_hit10=float(score)))
        if score>best[0]:best=(score,a,lam,res,gap)
    a=best[1];rows=[];arrays={}
    for probe in [4,16,64,256]:
      for name,aa in [('plain',np.zeros((128,128))),('margin-skew',a)]:
        index.nprobe=probe;index.search(q[4000:4032],100);times=[]
        for _ in range(3):
            t=time.perf_counter();qq=np.ascontiguousarray(q[4000:]@(np.eye(128,dtype=np.float32)+aa.astype(np.float32)))
            _,ids=index.search(qq,100);times.append(time.perf_counter()-t)
        vals=recalls(ids,truth[4000:]);arrays[f'{name}_{probe}']=vals
        row=dict(method=name,nprobe=probe,hit10=float(vals[:,1].mean()),hit100=float(vals[:,2].mean()),
                 set_recall10=float(vals[:,3].mean()),ms_per_query=1000*float(np.median(times))/6000,
                 index_file_bytes=(OUT/'ivfpq.faiss').stat().st_size+(8192 if name!='plain' else 0))
        rows.append(row);print(row,flush=True)
    np.savez_compressed(OUT/'calibration_per_query.npz',**arrays)
    (OUT/'calibration_results.json').write_text(json.dumps(dict(rows=rows,validation_grid=grid,selected_lambda=best[2],
        validation_hit10=float(best[0]),baseline_validation_hit10=float(baseline),gradient_residual=best[3],
        preprojection_gap_bound=best[4],operator_norm=float(np.linalg.norm(a,2)),
        scope='Single-index scalability control with a zero-update validation option. Correction affects both IVF routing and compressed candidate scoring.'),indent=2))


if __name__=='__main__':
    with threadpool_limits(4):main()


==> anc/experiments/bigann_engineering.py <==
"""10M real BIGANN descriptors: streaming ingestion, exact cosine truth, IVF-PQ sweep."""
import hashlib,json,time
from pathlib import Path
import numpy as np,requests,faiss
from threadpoolctl import threadpool_limits
from large_ann import recalls
ROOT=Path(__file__).resolve().parents[1];DATA=ROOT/'data/bigann10m';OUT=ROOT/'results/bigann10m'
DATA.mkdir(parents=True,exist_ok=True);OUT.mkdir(parents=True,exist_ok=True)
BASE='https://dl.fbaipublicfiles.com/billion-scale-ann-benchmarks/bigann/'
EXPECTED_PREFIX_HASHES={
    ('base.1B.u8bin',10_000_000):'24f9c72cb7cf4cb388a2e6e2eeb939f671739be16e84edc9b3b52813063c918f',
    ('query.public.10K.u8bin',10_000):'eca755831fc9a8004e14886df48b81109a8ed3bfc6b632509c93c0460a30d552',
}


def verify_prefix(path,name,count):
    expected=EXPECTED_PREFIX_HASHES.get((name,count))
    if expected is not None:
        h=hashlib.sha256()
        with path.open('rb') as f:
            for block in iter(lambda:f.read(8*1024*1024),b''):h.update(block)
        assert h.hexdigest()==expected,'Public descriptor prefix hash mismatch'
    return path


def fetch_prefix(name,count):
    path=DATA/name;expected=8+count*128
    if path.exists() and path.stat().st_size==expected:return verify_prefix(path,name,count)
    r=requests.get(BASE+name+'?prefix_vectors='+str(count),headers={'Range':f'bytes=0-{expected-1}'},stream=True,timeout=120)
    r.raise_for_status()
    assert r.status_code==206 and r.headers['Content-Range'].startswith(f'bytes 0-{expected-1}/'),r.headers
    partial=path.with_suffix('.partial')
    with partial.open('wb') as f:
        for block in r.iter_content(16*1024*1024):f.write(block)
    assert partial.stat().st_size==expected;verify_prefix(partial,name,count);partial.replace(path)
    return path


def main():
    faiss.omp_set_num_threads(4);N=10_000_000;d=128
    raw=fetch_prefix('base.1B.u8bin',N);query_path=fetch_prefix('query.public.10K.u8bin',10000)
    print('download_complete',N,flush=True)
    u8=np.memmap(raw,mode='r',offset=8,dtype=np.uint8,shape=(N,d))
    q=np.memmap(query_path,mode='r',offset=8,dtype=np.uint8,shape=(10000,d)).astype(np.float32)
    faiss.normalize_L2(q)
    norm_path=DATA/'normalized.f32'
    x=np.memmap(norm_path,mode='w+' if not norm_path.exists() else 'r+',dtype=np.float32,shape=(N,d))
    marker=DATA/'normalization_complete.json'
    if not marker.exists():
        for start in range(0,N,200000):
            chunk=np.asarray(u8[start:start+200000],dtype=np.float32);faiss.normalize_L2(chunk);x[start:start+len(chunk)]=chunk
        x.flush();marker.write_text(json.dumps(dict(n=N,d=d)))
    gt_path=OUT/'exact_cosine.npy'
    if not gt_path.exists():
        flat=faiss.IndexFlatIP(d)
        for start in range(0,N,200000):flat.add(np.asarray(x[start:start+200000]))
        gt=[];t=time.perf_counter()
        for start in range(0,10000,64):
            gt.append(flat.search(q[start:start+64],100)[1])
            if start%640==0:print('exact_ground_truth',start,flush=True)
        np.save(gt_path,np.concatenate(gt));del flat
        (OUT/'ground_truth_timing.json').write_text(json.dumps(dict(seconds=time.perf_counter()-t)))
    gt=np.load(gt_path)
    rng=np.random.default_rng(501719);sample=np.asarray(x[rng.choice(N,262144,replace=False)]).copy()
    index_path=OUT/'ivfpq.faiss'
    if index_path.exists():index=faiss.read_index(str(index_path));build=json.loads((OUT/'build.json').read_text())
    else:
        index=faiss.IndexIVFPQ(faiss.IndexFlatL2(d),d,4096,16,8,faiss.METRIC_L2)
        index.cp.niter=20;index.pq.cp.niter=20;index.cp.seed=0;index.pq.cp.seed=0
        t=time.perf_counter();index.train(sample);train_time=time.perf_counter()-t
        t=time.perf_counter()
        for start in range(0,N,200000):
            index.add(np.asarray(x[start:start+200000]));print('ingested',index.ntotal,flush=True)
        ingest_time=time.perf_counter()-t;faiss.write_index(index,str(index_path))
        build=dict(training_seconds=train_time,ingestion_seconds=ingest_time,n=N,d=d,nlist=4096,pq_m=16,pq_nbits=8)
        (OUT/'build.json').write_text(json.dumps(build,indent=2))
    rows=[];perquery={}
    for probe in [4,16,64,256]:
        index.nprobe=probe;index.search(q[4000:4032],100);times=[]
        for _ in range(3):
            t=time.perf_counter();_,ids=index.search(q[4000:],100);times.append(time.perf_counter()-t)
        values=recalls(ids,gt[4000:]);perquery[f'nprobe_{probe}']=values
        row=dict(nprobe=probe,hit10=float(values[:,1].mean()),hit100=float(values[:,2].mean()),
                 set_recall10=float(values[:,3].mean()),ms_per_query=1000*float(np.median(times))/6000,
                 index_file_bytes=index_path.stat().st_size,approx_scanned_vectors=probe*N/4096)
        rows.append(row);print(row,flush=True)
    hashes={p.name:hashlib.sha256(p.read_bytes()).hexdigest() for p in [raw,query_path]}
    config=dict(n=N,d=d,source=BASE,source_prefix_vectors=N,raw_hashes=hashes,threads=4,queries_test=6000,
                native_metric='squared L2 on normalized descriptors; exact cosine truth recomputed',
                faiss_version=faiss.__version__,scope='single-index engineering scalability control; no new descriptor model, no synthetic duplication')
    np.savez_compressed(OUT/'per_query.npz',**perquery)
    (OUT/'results.json').write_text(json.dumps(dict(config=config,build=build,rows=rows),indent=2))


if __name__=='__main__':
    with threadpool_limits(4):main()


==> anc/experiments/block_growth_experiment.py <==
"""Full noncollapsed particle flows under joint beta/count scaling, no forced mergers."""
import json,time
from pathlib import Path
import numpy as np
from scipy.integrate import solve_ivp
from scipy.special import logsumexp
from threadpoolctl import threadpool_limits

ROOT=Path(__file__).resolve().parents[1]


def main():
    rows=[];rng=np.random.default_rng(111721);phi=.8;G=1-np.cos(phi)
    a=np.array([[0.,0.,-1.],[0.,0.,.5],[1.,-.5,0.]]);a/=np.linalg.norm(a,2);mat=np.eye(3)+.6*a
    v=np.array([1.,0.,0.]);w=np.array([np.cos(phi),np.sin(phi),0.])
    for gamma,regime in [(.15,'uniform'),(.25,'uniform'),(.25,'extreme-within-block')]:
      for beta in [8,12,16,20,24]:
        n=max(4,int(np.ceil(np.exp(gamma*beta))));cut=n//2
        # Distinct noncollapsed points; geometric radius shrinks with beta, not with n.
        u=np.vstack([np.tile(v,(cut,1)),np.tile(w,(n-cut,1))])
        noise=rng.normal(size=u.shape);noise/=np.linalg.norm(noise,axis=1)[:,None]
        u+=.025/np.sqrt(beta)*noise;u/=np.linalg.norm(u,axis=1)[:,None]
        if regime=='uniform':
            logmass=np.r_[np.full(cut,-np.log(cut)),np.full(n-cut,-np.log(n-cut))]
        else:
            left=np.linspace(-.1*beta**2,.1*beta**2,cut)
            right=np.linspace(-.1*beta**2,.1*beta**2,n-cut)
            logmass=np.r_[left-logsumexp(left),right-logsumexp(right)]
        def rhs(t,y):
            uu=y.reshape(n,3);c=uu@uu.T;z=beta*(uu@mat@uu.T)+logmass[None,:]
            p=np.exp(z-z.max(1,keepdims=True));p/=p.sum(1,keepdims=True)
            return (p@uu-(p*c).sum(1,keepdims=True)*uu).ravel()
        def event(t,y):
            uu=y.reshape(n,3);norm=np.linalg.norm(uu,axis=1)
            cross=(uu[:cut]@uu[cut:].T)/(norm[:cut,None]*norm[None,cut:])
            return np.max(cross)-np.cos(.3)
        event.terminal=True;event.direction=1
        t=time.perf_counter();sol=solve_ivp(rhs,(0,10*np.exp(beta*G)),u.ravel(),method='DOP853',events=event,rtol=2e-8,atol=2e-10)
        assert sol.success and len(sol.t_events[0])==1
        hit=float(sol.t_events[0][0]);final=sol.y[:,-1].reshape(n,3)
        spread=max(np.max(np.linalg.norm(final[:cut]-final[0],axis=1)),np.max(np.linalg.norm(final[cut:]-final[cut],axis=1)))
        row=dict(gamma=gamma,regime=regime,beta=beta,n=n,block_mass_ratio=1.,time=hit,
                 individual_mass_logratio_over_beta=float((np.log(2)-np.min(logmass))/beta),
                 log_beta_time_over_beta=float(np.log(beta*hit)/beta),predicted_exponent=float(G),
                 final_within_block_diameter_bound=float(2*spread),runtime_seconds=time.perf_counter()-t,
                 evaluations=sol.nfev)
        rows.append(row);print(row,flush=True)
        (ROOT/'results/block_growth_progress.json').write_text(json.dumps(dict(rows=rows),indent=2))
    (ROOT/'results/block_growth.json').write_text(json.dumps(dict(rows=rows,
       scope='Joint-limit evidence for noncollapsed balanced blocks, N=ceil(exp(gamma*beta)); full dense ODE, no imposed collisions. Finite-beta values do not prove the limit.'),indent=2))


if __name__=='__main__':
    with threadpool_limits(4):main()


==> anc/experiments/budget_matched_pq.py <==
"""Exact byte control: PQ64x64 vs PQ64x48 plus two d-by-8 float32 factors.

4*d*64 + 64*N == 4*d*48 + 64*N + 2*d*8*4.
"""
import json
import numpy as np
from sklearn.cluster import KMeans
from threadpoolctl import threadpool_limits
from retrieval_benchmark import load,metrics,OUT

with threadpool_limits(4):
    x,q,meta=load();rows=[];arrays={}
    for seed in [0,1,2]:
        recon=np.zeros_like(x);size=0
        for block in np.array_split(np.arange(x.shape[1]),64):
            km=KMeans(n_clusters=64,random_state=seed,n_init=1,max_iter=30).fit(x[:,block])
            recon[:,block]=km.cluster_centers_[km.labels_]
            size+=km.cluster_centers_.nbytes+len(x)
        vals=metrics(q@recon.T,meta['test_query_ids'],meta)
        row=dict(method='pq64x64',seed=seed,index_bytes=size,ndcg10=float(vals[:,0].mean()),recall100=float(vals[:,2].mean()))
        rows.append(row);arrays[f'pq64_{seed}']=vals
        print(row,flush=True)
    (OUT/'budget_matched_pq.json').write_text(json.dumps(dict(rows=rows),indent=2))
    np.savez_compressed(OUT/'budget_matched_pq_per_query.npz',**arrays)


==> anc/experiments/certified_skew.py <==
"""Convex score-distortion calibration on the Euclidean skew subspace."""
import numpy as np
from scipy.sparse.linalg import LinearOperator, cg


def project(a,kind='skew'):
    if kind=='skew':return (a-a.T)/2
    if kind=='symmetric':return (a+a.T)/2
    return a


def moments(x,reconstructed,queries):
    q=np.asarray(queries,dtype=np.float64)
    h=np.asarray(reconstructed,dtype=np.float64)
    e=np.asarray(x,dtype=np.float64)-h
    return q.T@q/len(q),h.T@h/len(h),e.T@h/len(h),e.T@e/len(h)


def objective(a,c,h,d,ee,lam):
    return float((np.trace(c@a@h@a.T)-2*np.sum((c@d)*a)+np.trace(c@ee)+lam*np.sum(a*a))/2)


def solve(c,h,d,ee,lam=1e-4,kind='skew',rtol=1e-11):
    dim=len(c);rhs=project(c@d,kind)
    def op(vec):
        a=project(vec.reshape(dim,dim),kind)
        return (project(c@a@h,kind)+lam*a).ravel()
    linear=LinearOperator((dim*dim,dim*dim),matvec=op,dtype=np.float64)
    its=[]
    a,info=cg(linear,rhs.ravel(),rtol=rtol,atol=1e-14,maxiter=2000,callback=lambda _:its.append(1))
    if info!=0:raise RuntimeError(f'CG failed: {info}')
    a=project(a.reshape(dim,dim),kind)
    residual=project(c@a@h-c@d,kind)+lam*a
    certificate=float(np.sum(residual**2)/(2*lam))
    return a,dict(iterations=len(its),gradient_residual=float(np.linalg.norm(residual)),
                  objective=objective(a,c,h,d,ee,lam),zero_objective=objective(a*0,c,h,d,ee,lam),
                  suboptimality_upper_bound=certificate,lambda_=lam,kind=kind)


def truncate_skew(a,rank=8,bound=.5):
    """Canonical skew rank-2r / spectral-ball Frobenius projection via real Schur."""
    from scipy.linalg import schur
    t,z=schur(project(a),output='real')
    blocks=[];i=0
    while i<len(a)-1:
        if abs(t[i+1,i])>1e-12:
            value=(t[i,i+1]-t[i+1,i])/2
            blocks.append((abs(value),i,value));i+=2
        else:i+=1
    result=np.zeros_like(a)
    for _,i,value in sorted(blocks,reverse=True)[:rank]:
        value=np.clip(value,-bound,bound)
        result+=value*(np.outer(z[:,i],z[:,i+1])-np.outer(z[:,i+1],z[:,i]))
    return project(result)


==> anc/experiments/common_kernel_checks.py <==
"""Falsification checks for the dimension-free common-kernel contraction step."""
import json
from pathlib import Path
import numpy as np
from scipy.special import softmax
from threadpoolctl import threadpool_limits


def main():
    rng=np.random.default_rng(960317);worst=-np.inf;max_identity=0.
    for case in range(300):
        n=6+case%31;d=3+case%6;cut=n//2;beta=[.5,5.,30.][case%3]
        v=np.eye(d)[0];w=.8*v+.6*np.eye(d)[1]
        u=np.vstack([np.tile(v,(cut,1)),np.tile(w,(n-cut,1))])
        u+=.03*rng.normal(size=u.shape)/np.sqrt(d);u/=np.linalg.norm(u,axis=1)[:,None]
        a=rng.normal(size=(d,d));a=(a-a.T)/2;a[0,1]=a[1,0]=0;a/=max(np.linalg.norm(a,2),1)
        logmass=rng.uniform(-80,80,n);mass=softmax(logmass)
        p=softmax(beta*(u@(np.eye(d)+.7*a)@u.T)+logmass[None,:],axis=1)
        mu=p@u;du=mu-(mu*u).sum(1,keepdims=True)*u
        scalar=u@v;z=u/scalar[:,None]
        dz=(du*scalar[:,None]-u*(du@v)[:,None])/scalar[:,None]**2
        coeff=p*scalar[None,:]/scalar[:,None]
        explicit=coeff@z-coeff.sum(1,keepdims=True)*z
        max_identity=max(max_identity,float(np.max(abs(dz-explicit))))
        weight=mass[:cut]/mass[:cut].sum()
        kappa=np.min(coeff[:cut,:cut]/weight[None,:])
        distances=np.linalg.norm(z[:cut,None,:]-z[None,:cut,:],axis=2)
        i,j=np.unravel_index(np.argmax(distances),distances.shape);diameter=distances[i,j]
        direction=(z[i]-z[j])/diameter
        external=coeff[:cut,cut:]@z[cut:]-coeff[:cut,cut:].sum(1,keepdims=True)*z[:cut]
        external_bound=2*np.max(np.linalg.norm(external,axis=1))
        derivative=float(direction@(dz[i]-dz[j]))
        violation=derivative+kappa*diameter-external_bound
        worst=max(worst,float(violation));assert violation<=2e-11
    result=dict(passed=True,cases=300,maximum_contraction_bound_violation=worst,
                maximum_projective_identity_error=max_identity,
                scope='Common weighted-kernel diameter inequality with heterogeneous masses, not a formal proof of the full asymptotic theorem.')
    root=Path(__file__).resolve().parents[1];(root/'results/common_kernel_checks.json').write_text(json.dumps(result,indent=2));print(json.dumps(result,indent=2))


if __name__=='__main__':
    with threadpool_limits(4):main()


==> anc/experiments/deep_equation_checks.py <==
"""Independent derivative, skew-basis, centered-compression, and adversarial checks."""
import json,sys
from pathlib import Path
import numpy as np
from scipy.special import softmax,logsumexp
import torch
from certified_skew import moments,solve,objective,project,truncate_skew
from threadpoolctl import threadpool_limits

ROOT=Path(__file__).resolve().parents[1]


def main():
    rng=np.random.default_rng(471119);max_solution=0.;max_derivative=0.;max_projection=0.
    trials=60
    for case in range(trials):
        dim=3+case%6;n=40;s=13
        x=rng.normal(size=(n,dim));xh=x+.1*rng.normal(size=x.shape);q=rng.normal(size=(s,dim))
        c,h,d,ee=moments(x,xh,q);lam=.03
        a,cert=solve(c,h,d,ee,lam)
        basis=[]
        for i in range(dim):
            for j in range(i+1,dim):
                b=np.zeros((dim,dim));b[i,j]=1/np.sqrt(2);b[j,i]=-1/np.sqrt(2);basis.append(b)
        b=np.stack(basis)
        # Explicit independent normal matrix in an orthonormal admissible basis.
        design=np.stack([(q@v@xh.T).ravel() for v in b],axis=1)/np.sqrt(s*n)
        target=(q@(x-xh).T).ravel()/np.sqrt(s*n)
        coefficients=np.linalg.solve(design.T@design+lam*np.eye(len(b)),design.T@target)
        direct=np.einsum('k,kij->ij',coefficients,b)
        max_solution=max(max_solution,float(np.linalg.norm(a-direct)))
        aa=project(rng.normal(size=(dim,dim))*.02);z=project(rng.normal(size=aa.shape));z/=np.linalg.norm(z)
        gradient=project(c@aa@h-c@d)+lam*aa
        at=torch.tensor(aa,requires_grad=True,dtype=torch.float64);qt=torch.tensor(q);ht=torch.tensor(xh);et=torch.tensor(x-xh)
        loss=((qt@at@ht.T-qt@et.T)**2).sum()/(2*s*n)+lam*(at**2).sum()/2
        loss.backward();auto=project(at.grad.numpy())
        assert np.max(abs(auto-gradient))<1e-12
        step=1e-5
        finite=(objective(aa+step*z,c,h,d,ee,lam)-objective(aa-step*z,c,h,d,ee,lam))/(2*step)
        max_derivative=max(max_derivative,abs(finite-float(np.sum(gradient*z))))
        gap=objective(aa,c,h,d,ee,lam)-objective(a,c,h,d,ee,lam)
        assert gap>=-1e-12 and gap<=np.sum(gradient**2)/(2*lam)+1e-10
        projected=truncate_skew(aa,1,.02)
        assert np.linalg.norm(projected,2)<=.020000001
        assert np.linalg.matrix_rank(projected,tol=1e-9)<=2
        assert np.linalg.norm(projected+projected.T)<1e-12
        max_projection=max(max_projection,float(np.linalg.norm(projected,2)))
    # Nonuniform masses, high temperatures, large skew strengths, varying radii/dimensions.
    compression_cases=0;worst_ratio=0.;worst_delta_violation=0.
    for dim in [2,3,8,32]:
      for beta in [.2,1.,5.,20.,100.]:
       for radius in [.0001,.003,.03,.2]:
        for strength in [0.,.5,3.]:
            k=3;size=7;raw=rng.normal(size=(k,dim));raw/=np.linalg.norm(raw,axis=1)[:,None]
            u=raw[:,None,:]+radius*rng.normal(size=(k,size,dim))/np.sqrt(dim)
            u/=np.linalg.norm(u,axis=2)[:,:,None]
            mass=np.exp(rng.uniform(-5,5,(k,size)));w=mass/mass.sum(1)[:,None]
            centers=np.einsum('ki,kid->kd',w,u);res=u-centers[:,None,:]
            rad=np.max(np.linalg.norm(res,axis=2))
            ar=rng.normal(size=(dim,dim));ar=project(ar);ar/=max(np.linalg.norm(ar,2),1e-8)
            m=np.eye(dim)+strength*ar;K=np.linalg.norm(m,2)
            query=rng.normal(size=dim);query/=np.linalg.norm(query)
            logits=beta*np.einsum('d,kid->ki',query@m,u)
            delta=logsumexp(np.log(w)+beta*np.einsum('d,kid->ki',query@m,res),axis=1)
            bound_delta=(beta*K*rad)**2/2
            worst_delta_violation=max(worst_delta_violation,float(np.max(delta)-bound_delta))
            assert delta.min()>-1e-11 and delta.max()<=bound_delta+1e-10
            full=softmax((logits+np.log(mass)).ravel())@u.reshape(-1,dim)
            compressed=softmax(beta*centers@(m.T@query)+np.log(mass.sum(1)))@centers
            bound=beta*K*rad**2+min(2.,np.expm1(min(bound_delta,100)))
            error=np.linalg.norm(full-compressed)
            assert error<=bound+1e-10
            worst_ratio=max(worst_ratio,float(error/max(bound,1e-30)));compression_cases+=1
    # Sharpness and failure of an incorrectly claimed third-order estimate.
    sharpness=[]
    for theta in [1e-1,1e-2,1e-3,1e-4]:
        r=np.sin(theta);err=r*np.tanh(2*r)
        sharpness.append(dict(radius=float(r),error_over_r2=float(err/r**2),error_over_r3=float(err/r**3)))
    assert abs(sharpness[-1]['error_over_r2']-2)<1e-6
    # Directed-rounding enclosure of the true normal-equation residual on a small dataset.
    # Input floats are treated as exact binary numbers; moments are recomputed with intervals.
    import mpmath as mp
    mp.iv.dps=60;iv=mp.iv
    xx=rng.normal(size=(9,3));hh=xx+.1*rng.normal(size=xx.shape);qq=rng.normal(size=(5,3))
    cc,hs,ds,es=moments(xx,hh,qq);aa,_=solve(cc,hs,ds,es,.03)
    def imat(z):return iv.matrix([[iv.mpf(float(v)) for v in row] for row in z])
    ix,ih,iq,ia=map(imat,[xx,hh,qq,aa]);ic=iq.T*iq/5;ihh=ih.T*ih/9;idd=(ix-ih).T*ih/9
    ig=ic*ia*ihh-ic*idd;ig=(ig-ig.T)/2+iv.mpf(.03)*ia
    squared=iv.mpf(0)
    for i in range(3):
        for j in range(3):squared+=ig[i,j]**2
    interval_gap=squared/(2*iv.mpf(.03))
    # Canonical ANN metric direction: target nearest neighbor must be in returned list.
    sys.path.insert(0,str(ROOT/'experiments'))
    from large_ann import recalls
    got=recalls(np.array([[99,8,7,1]]),np.array([[1,2,3,4]]))
    assert got[0,0]==0 and got[0,1]==1
    from margin_calibration import fit_margin
    mq=rng.normal(size=(12,4));md=rng.normal(size=(12,5,4));mt=rng.normal(size=(12,5));ml=.03
    ma,mres,mgap=fit_margin(mq,md,mt,ml)
    mb=[]
    for i in range(4):
        for j in range(i+1,4):
            bb=np.zeros((4,4));bb[i,j]=1/np.sqrt(2);bb[j,i]=-1/np.sqrt(2);mb.append(bb)
    mb=np.asarray(mb)
    design=np.stack([np.einsum('sd,skd->sk',mq@bb,md).ravel() for bb in mb],axis=1)/np.sqrt(60)
    coef=np.linalg.solve(design.T@design+ml*np.eye(6),design.T@mt.ravel()/np.sqrt(60))
    direct=np.einsum('k,kij->ij',coef,mb)
    margin_solution_error=float(np.linalg.norm(ma-direct));assert margin_solution_error<1e-8
    report=dict(passed=True,independent_skew_basis_cases=trials,max_solution_difference=max_solution,
      max_directional_derivative_error=max_derivative,max_projected_operator_norm=max_projection,
      centered_attention_cases=compression_cases,worst_error_to_bound_ratio=worst_ratio,
      worst_logpartition_violation=worst_delta_violation,sharpness=sharpness,ann_metric_direction=True,
      directed_interval_suboptimality_bound=str(interval_gap),
      independent_margin_solution_error=margin_solution_error,
      scope='analytic statements have handwritten proofs; these are independent numerical falsification checks, not a formalization of analysis')
    (ROOT/'results/deep_equation_checks.json').write_text(json.dumps(report,indent=2));print(json.dumps(report,indent=2))


if __name__=='__main__':
    with threadpool_limits(4):main()


==> anc/experiments/download_sift.py <==
"""Download and verify the public ANN-Benchmarks SIFT file."""
from pathlib import Path
import hashlib,requests
ROOT=Path(__file__).resolve().parents[1]
PATH=ROOT/'data/ann/sift-128-euclidean.hdf5'
EXPECTED='dd6f0a6ed6b7ebb8934680f861a33ed01ff33991eaee4fd60914d854a0ca5984'
if not PATH.exists():
    PATH.parent.mkdir(parents=True,exist_ok=True)
    r=requests.get('https://ann-benchmarks.com/sift-128-euclidean.hdf5',stream=True,timeout=120)
    r.raise_for_status()
    with PATH.open('wb') as f:
        for block in r.iter_content(8*1024*1024):f.write(block)
assert hashlib.sha256(PATH.read_bytes()).hexdigest()==EXPECTED
print('Verified',PATH,PATH.stat().st_size)


==> anc/experiments/growing_clock_checks.py <==
"""Independent full-flow checks of the dimension-free clock and mass counterexample."""
import json
from pathlib import Path
import numpy as np
from scipy.integrate import solve_ivp,quad
from scipy.special import expit
from threadpoolctl import threadpool_limits

ROOT=Path(__file__).resolve().parents[1];rng=np.random.default_rng(845)


def main():
    rows=[];G=1-np.cos(.8)
    for n,d in [(2,3),(8,3),(8,5)]:
      for beta in [8,16,24]:
        v=np.eye(d)[0];w=np.cos(.8)*v+np.sin(.8)*np.eye(d)[1]
        a=rng.normal(size=(d,d));a=(a-a.T)/2;a[0,1]=a[1,0]=0
        a/=max(1,np.linalg.norm(a,2));m=np.eye(d)+.6*a
        u=np.vstack([np.tile(v,(n//2,1)),np.tile(w,(n-n//2,1))])
        u+=.01/beta*rng.normal(size=u.shape)/np.sqrt(d);u/=np.linalg.norm(u,axis=1)[:,None]
        e=(v+w)/np.linalg.norm(v+w);a0=np.min(u@e)
        initial_normal=np.max(np.linalg.norm(u[:,2:],axis=1)/(u@e))
        def rhs(t,y):
            uu=y.reshape(n,d);c=uu@uu.T;z=beta*(uu@m@uu.T)
            p=np.exp(z-z.max(1,keepdims=True));p/=p.sum(1,keepdims=True)
            out=p@uu-(p*c).sum(1,keepdims=True)*uu
            return out.ravel()
        def event(t,y):
            uu=y.reshape(n,d);norm=np.linalg.norm(uu,axis=1);cc=(uu@uu.T)/(norm[:,None]*norm)
            return np.max(cc[:n//2,n//2:])-np.cos(.3)
        event.terminal=True;event.direction=1
        sol=solve_ivp(rhs,(0,10*np.exp(beta*G)),u.ravel(),method='Radau',events=event,rtol=1e-8,atol=1e-10)
        assert sol.success and len(sol.t_events[0])==1
        states=sol.y.T.reshape(-1,n,d)
        cone=np.min(states@e)
        norms=np.linalg.norm(states[:,:,2:],axis=2)/(states@e)
        excess=np.max(norms)-initial_normal
        assert cone>=a0-1e-7 and excess<1e-7
        t=float(sol.t_events[0][0]);rows.append(dict(n=n,d=d,beta=beta,time=t,
            log_beta_time_over_beta=float(np.log(beta*t)/beta),limiting_exponent=float(G),
            projective_normal_excess=float(excess),cone_minimum=float(cone)))
    imbalance=[]
    for beta in [40,100,200]:
        def integrand(th):
            g=1-np.cos(th);rate=expit(-beta*(g-.1))+expit(-beta*(g+.1))
            return 1/(np.sin(th)*rate)
        t,_=quad(integrand,.3,.8,epsabs=1e-8,epsrel=1e-11)
        estimate=np.log(beta*t)/beta
        imbalance.append(dict(beta=beta,estimated_exponent=float(estimate),predicted=float(G-.1)))
    assert abs(imbalance[-1]['estimated_exponent']-(G-.1))<.01
    result=dict(passed=True,full_flow_cases=rows,exponential_mass_counterexample=imbalance,
                scope='numerical checks of stated hypotheses, not proof of the limiting theorem')
    (ROOT/'results/growing_clock_checks.json').write_text(json.dumps(result,indent=2));print(json.dumps(result,indent=2))


if __name__=='__main__':
    with threadpool_limits(4):main()


==> anc/experiments/independent_checks.py <==
"""Independent ODE methods, interval constants, and high-precision quadrature."""
import json
from pathlib import Path
import mpmath as mp
import numpy as np
from scipy.integrate import solve_ivp

ROOT=Path(__file__).resolve().parents[1]
a=np.array([[0.,-1.,0.],[1.,0.,0.],[0.,0.,0.]])
u0=np.array([[1,0,0],[np.cos(.8),0,np.sin(.8)],[np.cos(1.2),np.sin(1.2),0.]])


def integrate(beta,method):
    def rhs(t,y):
        u=y.reshape(3,3); c=u@u.T;z=beta*(c+.6*u@a@u.T)
        p=np.exp(z-z.max(1,keepdims=True));p/=p.sum(1,keepdims=True)
        # Independent pairwise implementation rather than p@U minus a common term.
        vel=np.zeros_like(u)
        for i in range(3):
            for j in range(3):
                if i!=j:vel[i]+=p[i,j]*(u[j]-c[i,j]*u[i])
        return vel.ravel()
    def event(t,y):
        u=y.reshape(3,3); norms=np.linalg.norm(u,axis=1)
        return max(u[0]@u[1]/(norms[0]*norms[1]),u[1]@u[2]/(norms[1]*norms[2]))-np.cos(.3)
    event.terminal=True;event.direction=1
    sol=solve_ivp(rhs,(0,1000),u0.ravel(),method=method,events=event,rtol=2e-10,atol=2e-12)
    assert sol.success and len(sol.t_events[0])==1
    drift=np.max(abs(np.linalg.norm(sol.y.T.reshape(-1,3,3),axis=2)-1))
    return dict(time=float(sol.t_events[0][0]),sphere_drift=float(drift),nfev=sol.nfev)


rows=[]
for beta in [12,20,30]:
    d=integrate(beta,'DOP853');r=integrate(beta,'Radau')
    relative=abs(d['time']/r['time']-1)
    assert relative<2e-7
    rows.append(dict(beta=beta,DOP853=d,Radau=r,relative_difference=relative))

mp.iv.dps=40
iv=mp.iv
b=1-iv.cos(iv.mpf(6)/5)-iv.mpf(3)/5*iv.sin(iv.mpf(6)/5)
g=1-iv.cos(iv.mpf(4)/5)*iv.sqrt(1+(iv.mpf(3)/5)**2)
gstar=1-iv.cos(iv.mpf(4)/5)
assert b.a>0 and (g-b).a>0 and (gstar-g).a>0
intervals=dict(B0=str(b),Gshield=str(g),Gsecond=str(gstar),shield_gap=str(g-b))
mp.mp.dps=60
phase=[]
for beta in [100,300,1000]:
    beta=mp.mpf(beta)
    def ratio_x(x):
        theta=x/beta
        pp=1/(1+mp.exp(beta*(1-mp.cos(theta)+mp.mpf('.6')*mp.sin(theta))))
        pm=1/(1+mp.exp(beta*(1-mp.cos(theta)-mp.mpf('.6')*mp.sin(theta))))
        return pp/(pp+pm)
    value=mp.quad(ratio_x,[0,1,5,20,100,beta*mp.mpf('1.2')])
    phase.append(dict(beta=int(beta),beta_phi=str(value),limit=str(mp.log(2)/mp.mpf('.6'))))
report=dict(ode_methods=rows,interval_constants=intervals,boundary_layer_quadrature=phase,
            scope='complementary computation; not a fully formal ODE or interval proof')
(ROOT/'results/independent_checks.json').write_text(json.dumps(report,indent=2))
print(json.dumps(report,indent=2))


==> anc/experiments/large_ann.py <==
"""Spherical SIFT1M: exact cosine ground truth, FAISS PQ/OPQ, certified calibration.
No language model is loaded. Dataset-provided Euclidean ground truth is NOT reused.
"""
import hashlib,json,time,platform
from pathlib import Path
import h5py,numpy as np,faiss
from threadpoolctl import threadpool_limits
from certified_skew import moments,solve,truncate_skew,objective

ROOT=Path(__file__).resolve().parents[1];OUT=ROOT/'results/large_ann';OUT.mkdir(parents=True,exist_ok=True)
SOURCE=ROOT/'data/ann/sift-128-euclidean.hdf5'


def recalls(ids,truth):
    return np.asarray([[float(gt[0] in row[:1]),float(gt[0] in row[:10]),float(gt[0] in row[:100]),
                         len(set(row[:10])&set(gt[:10]))/10] for row,gt in zip(ids,truth)])


def main():
    faiss.omp_set_num_threads(4)
    with h5py.File(SOURCE) as f:
        x=np.asarray(f['train'],dtype=np.float32);q=np.asarray(f['test'],dtype=np.float32)
    faiss.normalize_L2(x);faiss.normalize_L2(q)
    # New geometric benchmark: original ground truth is Euclidean; recompute cosine.
    d=x.shape[1];fit=q[:2000];val=q[2000:4000];test=q[4000:]
    rng=np.random.default_rng(20261101);train=x[rng.choice(len(x),65536,replace=False)].copy()
    config=dict(dataset='SIFT1M normalized to unit length',n=len(x),d=d,fit_queries=len(fit),
      validation_queries=len(val),test_queries=len(test),seeds=[0,1,2],threads=4,m=16,nbits=8,
      calibration='convex score distortion; lambda validation grid 1e-6,1e-5,1e-4; norm bound .5; rank at most 16',
      source_url='https://ann-benchmarks.com/sift-128-euclidean.hdf5',source_sha256=hashlib.sha256(SOURCE.read_bytes()).hexdigest(),
      primary_metric='exact-cosine nearest-neighbor hit@10; separate from semantic relevance nDCG',
      search='FAISS exhaustive PQ lookup-table scan, 100 candidates; times exclude metric computation',faiss_version=faiss.__version__)
    (OUT/'config.json').write_text(json.dumps(config,indent=2))
    truth_path=OUT/'exact_cosine_neighbors.npy'
    flat=faiss.IndexFlatIP(d);flat.add(x)
    if not truth_path.exists():
        truth=[]
        for start in range(0,len(q),128):
            truth.append(flat.search(q[start:start+128],100)[1]);print('ground_truth',start,flush=True)
        np.save(truth_path,np.concatenate(truth))
    truth=np.load(truth_path);del flat
    reports=[];perquery={}
    for seed in config['seeds']:
        for rotation in ['PQ','OPQ']:
            t=time.perf_counter();rot=None
            if rotation=='OPQ':
                rot=faiss.OPQMatrix(d,16);rot.niter=15;rot.niter_pq_0=15;rot.niter_pq=4
                rot.train(train)
                rx=rot.apply_py(x);rt=rot.apply_py(train);rq=rot.apply_py(q)
            else:rx=x;rt=train;rq=q
            codec=faiss.IndexPQ(d,16,8,faiss.METRIC_INNER_PRODUCT)
            codec.pq.cp.seed=seed;codec.pq.cp.niter=20;codec.train(rt);codec.add(rx)
            build_seconds=time.perf_counter()-t
            # Moment fit uses a fixed corpus sample and only the fitting-query partition.
            reconstructed=codec.pq.decode(codec.pq.compute_codes(rt))
            c,h,dm,ee=moments(rt,reconstructed,rq[:2000])
            index_bytes=len(faiss.serialize_index(codec))+(d*d*4 if rot else 0)
            variants=[('plain',np.zeros((d,d)),None)]
            for kind in ['skew','symmetric','general']:
                best=None
                for lam in [1e-6,1e-5,1e-4]:
                    a,cert=solve(c,h,dm,ee,lam,kind)
                    if kind=='skew':a=truncate_skew(a,8,.5)
                    else:
                        u,s,vt=np.linalg.svd(a);a=(u[:,:16]*np.minimum(s[:16],.5))@vt[:16]
                    corrected=np.ascontiguousarray(rq[2000:4000]@(np.eye(d)+a),dtype=np.float32)
                    ids=codec.search(corrected,100)[1];score=recalls(ids,truth[2000:4000])[:,1].mean()
                    if best is None or score>best[0]:best=(score,a,cert,lam)
                variants.append((kind,best[1],dict(best[2],validation_hit10=float(best[0]),selected_lambda=best[3],
                                projected_objective=objective(best[1],c,h,dm,ee,best[3]))))
            for kind,a,cert in variants:
                # Factorized application; rotation and correction are inside the timed path.
                if kind=='skew':
                    from scipy.linalg import schur
                    st,sz=schur(a,output='real');uu=[];vv=[];j=0
                    while j<d-1:
                        if abs(st[j+1,j])>1e-12:
                            v0=(st[j,j+1]-st[j+1,j])/2
                            uu.append(sz[:,j]*np.sqrt(abs(v0)));vv.append(sz[:,j+1]*np.sign(v0)*np.sqrt(abs(v0)));j+=2
                        else:j+=1
                    uu=np.asarray(uu,dtype=np.float32).T;vv=np.asarray(vv,dtype=np.float32).T
                    def transform(base):return base+(base@uu)@vv.T-(base@vv)@uu.T
                    extra=uu.nbytes+vv.nbytes
                elif kind=='symmetric':
                    ev,vec=np.linalg.eigh(a);keep=np.argsort(abs(ev))[-16:]
                    vec=vec[:,keep].astype(np.float32);ev=ev[keep].astype(np.float32)
                    def transform(base):return base+((base@vec)*ev)@vec.T
                    extra=vec.nbytes+ev.nbytes
                elif kind=='general':
                    au,ss,av=np.linalg.svd(a);au=(au[:,:16]*ss[:16]).astype(np.float32);av=av[:16].astype(np.float32)
                    def transform(base):return base+(base@au)@av
                    extra=au.nbytes+av.nbytes
                else:
                    def transform(base):return base
                    extra=0
                base=rot.apply_py(q[4000:]) if rot else q[4000:]
                qt=np.ascontiguousarray(transform(base),dtype=np.float32)
                codec.search(qt[:32],100)
                times=[];ids=None
                for repeat in range(3):
                    start=time.perf_counter()
                    base=rot.apply_py(q[4000:]) if rot else q[4000:]
                    qt=np.ascontiguousarray(transform(base),dtype=np.float32)
                    _,ids=codec.search(qt,100);times.append(time.perf_counter()-start)
                vals=recalls(ids,truth[4000:]);key=f'{rotation}_{kind}_{seed}';perquery[key]=vals
                # Factors: skew/symmetric rank<=16 need 2*d*8; general rank16 needs 2*d*16.
                row=dict(method=f'{rotation}+{kind}',seed=seed,hit1=float(vals[:,0].mean()),hit10=float(vals[:,1].mean()),
                 hit100=float(vals[:,2].mean()),set_recall10=float(vals[:,3].mean()),index_bytes=index_bytes+extra,
                 ms_per_query=1000*np.median(times)/len(test),build_seconds=build_seconds,certificate=cert,
                 operator_norm=float(np.linalg.norm(a,2)),search_seconds=times)
                reports.append(row);print(json.dumps(row),flush=True)
                (OUT/'progress.json').write_text(json.dumps(dict(config=config,rows=reports),indent=2))
                np.savez_compressed(OUT/'per_query.npz',**perquery)
    paired={}
    for rot in ['PQ','OPQ']:
        for control in ['plain','symmetric','general']:
            diff=np.mean([perquery[f'{rot}_skew_{s}'][:,1]-perquery[f'{rot}_{control}_{s}'][:,1] for s in config['seeds']],axis=0)
            boot=diff[rng.integers(0,len(diff),(3000,len(diff)))].mean(1)
            paired[f'{rot}_skew_minus_{control}']=dict(mean=float(diff.mean()),low=float(np.quantile(boot,.025)),high=float(np.quantile(boot,.975)))
    (OUT/'results.json').write_text(json.dumps(dict(config=config,rows=reports,paired_bootstrap=paired),indent=2))


if __name__=='__main__':
    with threadpool_limits(4):main()


==> anc/experiments/major_revision_controls.py <==
"""Reviewer-request controls: natural L2 search for unit vectors and rank ablation."""
import json,time
from pathlib import Path
import h5py,numpy as np,faiss
from threadpoolctl import threadpool_limits
from certified_skew import moments,solve,truncate_skew,objective
from large_ann import recalls
ROOT=Path(__file__).resolve().parents[1];OUT=ROOT/'results/large_ann'


def main():
    faiss.omp_set_num_threads(4)
    with h5py.File(ROOT/'data/ann/sift-128-euclidean.hdf5') as f:
        x=np.asarray(f['train'],dtype=np.float32);q=np.asarray(f['test'],dtype=np.float32)
    faiss.normalize_L2(x);faiss.normalize_L2(q);rng=np.random.default_rng(20261101)
    train=x[rng.choice(len(x),65536,replace=False)].copy();truth=np.load(OUT/'exact_cosine_neighbors.npy')
    rows=[];rank_rows=[];arrays={}
    for seed in [0,1,2]:
      for mode in ['PQ','OPQ']:
        rot=None
        if mode=='OPQ':
            rot=faiss.OPQMatrix(128,16);rot.niter=15;rot.niter_pq_0=15;rot.niter_pq=4;rot.train(train)
        rx=rot.apply_py(x) if rot else x;rt=rot.apply_py(train) if rot else train
        rq=rot.apply_py(q) if rot else q
        codec=faiss.IndexPQ(128,16,8,faiss.METRIC_L2);codec.pq.cp.seed=seed;codec.pq.cp.niter=20;codec.train(rt);codec.add(rx)
        idxbytes=len(faiss.serialize_index(codec))+(128*128*4 if rot else 0)
        # Mean-square score calibration is fitted in the same descriptor coordinates.
        reconstructed=codec.pq.decode(codec.pq.compute_codes(rt))
        c,h,d,ee=moments(rt,reconstructed,rq[:2000]);best=None
        for lam in [1e-6,1e-5,1e-4]:
            afull,cert=solve(c,h,d,ee,lam);a=truncate_skew(afull,8,.5)
            ids=codec.search(np.ascontiguousarray(rq[2000:4000]@(np.eye(128)+a),dtype=np.float32),100)[1]
            score=recalls(ids,truth[2000:4000])[:,1].mean()
            if best is None or score>best[0]:best=(score,a,afull,cert,lam)
        for label,a in [('plain',np.zeros((128,128))),('skew',best[1])]:
            qt=np.ascontiguousarray(rq[4000:]@(np.eye(128)+a),dtype=np.float32);codec.search(qt[:32],100)
            times=[]
            for _ in range(3):
                start=time.perf_counter();base=rot.apply_py(q[4000:]) if rot else q[4000:]
                # Dense d=128 correction is timed; retained rank and storage are explicit.
                qq=np.ascontiguousarray(base@(np.eye(128,dtype=np.float32)+a.astype(np.float32)))
                _,ids=codec.search(qq,100);times.append(time.perf_counter()-start)
            values=recalls(ids,truth[4000:]);arrays[f'{mode}_L2_{label}_{seed}']=values
            row=dict(method=f'{mode}-L2+{label}',seed=seed,hit10=float(values[:,1].mean()),hit100=float(values[:,2].mean()),
                     set_recall10=float(values[:,3].mean()),index_bytes=idxbytes+(8192 if label=='skew' else 0),
                     ms_per_query=1000*np.median(times)/6000,selected_lambda=best[4] if label=='skew' else None)
            rows.append(row);print(row,flush=True)
        if seed==0 and mode=='PQ':
            for rank in [1,2,4,8,16]:
                a=truncate_skew(best[2],rank,.5)
                ids=codec.search(np.ascontiguousarray(rq[4000:]@(np.eye(128)+a),dtype=np.float32),100)[1]
                values=recalls(ids,truth[4000:]);rank_rows.append(dict(rank=2*rank,hit10=float(values[:,1].mean()),
                    hit100=float(values[:,2].mean()),correction_bytes=2*128*rank*4,
                    distortion=objective(a,c,h,d,ee,best[4]),operator_norm=float(np.linalg.norm(a,2))))
        (OUT/'major_controls_progress.json').write_text(json.dumps(dict(rows=rows,rank_ablation=rank_rows),indent=2))
    paired={}
    for mode in ['PQ','OPQ']:
        diff=np.mean([arrays[f'{mode}_L2_skew_{s}'][:,1]-arrays[f'{mode}_L2_plain_{s}'][:,1] for s in [0,1,2]],axis=0)
        boot=diff[rng.integers(0,len(diff),(3000,len(diff)))].mean(1)
        paired[mode]=dict(mean=float(diff.mean()),low=float(np.quantile(boot,.025)),high=float(np.quantile(boot,.975)))
    np.savez_compressed(OUT/'major_controls_per_query.npz',**arrays)
    (OUT/'major_controls.json').write_text(json.dumps(dict(rows=rows,rank_ablation=rank_rows,paired_bootstrap=paired,
      scope='Natural squared-L2 ADC search on normalized descriptors; exact ground truth remains cosine. Dense 128-by-128 correction and optional OPQ rotation included in timing.'),indent=2))


if __name__=='__main__':
    with threadpool_limits(4):main()


==> anc/experiments/margin_calibration.py <==
"""Convex skew calibration of native L2 nearest-neighbor margins on SIFT1M."""
import json,time
from pathlib import Path
import h5py,numpy as np,faiss
from scipy.sparse.linalg import LinearOperator,cg
from threadpoolctl import threadpool_limits
from certified_skew import project,truncate_skew
from large_ann import recalls
ROOT=Path(__file__).resolve().parents[1];OUT=ROOT/'results/large_ann'


def fit_margin(q,delta,target,lam,kind='skew'):
    s,k,d=delta.shape
    rhs=project(q.T@np.einsum('sk,skd->sd',target,delta)/(s*k),kind)
    def op(vec):
        a=project(vec.reshape(d,d),kind);qa=q@a
        pred=np.einsum('sd,skd->sk',qa,delta)
        grad=q.T@np.einsum('sk,skd->sd',pred,delta)/(s*k)
        return (project(grad,kind)+lam*a).ravel()
    operator=LinearOperator((d*d,d*d),matvec=op,dtype=np.float64)
    diagonal=(q*q).T@np.einsum('skd,skd->sd',delta,delta)/(s*k)+lam
    if kind in ['skew','symmetric']:diagonal=(diagonal+diagonal.T)/2
    precondition=LinearOperator((d*d,d*d),matvec=lambda v:(v.reshape(d,d)/diagonal).ravel(),dtype=np.float64)
    a,info=cg(operator,rhs.ravel(),M=precondition,rtol=1e-8,atol=1e-12,maxiter=2000)
    if info:raise RuntimeError(info)
    a=project(a.reshape(d,d),kind);residual=op(a.ravel()).reshape(d,d)-rhs
    return a,float(np.linalg.norm(residual)),float(np.sum(residual**2)/(2*lam))


def main():
    faiss.omp_set_num_threads(4)
    with h5py.File(ROOT/'data/ann/sift-128-euclidean.hdf5') as f:
        x=np.asarray(f['train'],dtype=np.float32);q=np.asarray(f['test'],dtype=np.float32)
    faiss.normalize_L2(x);faiss.normalize_L2(q);rng=np.random.default_rng(20261101)
    train=x[rng.choice(len(x),65536,replace=False)].copy();truth=np.load(OUT/'exact_cosine_neighbors.npy')
    rows=[];arrays={}
    for seed in [0,1,2]:
        codec=faiss.IndexPQ(128,16,8,faiss.METRIC_L2);codec.pq.cp.seed=seed;codec.pq.cp.niter=20;codec.train(train);codec.add(x)
        hard=codec.search(q[:2000],32)[1]
        positive=truth[:2000,0]
        negatives=np.stack([v[v!=p][:16] for v,p in zip(hard,positive)])
        hp=codec.reconstruct_batch(positive.astype(np.int64));hn=codec.reconstruct_batch(negatives.ravel().astype(np.int64)).reshape(2000,16,128)
        delta=hp[:,None,:].astype(np.float64)-hn.astype(np.float64)
        original_delta=x[positive,None,:].astype(np.float64)-x[negatives].astype(np.float64)
        target=np.einsum('sd,skd->sk',q[:2000],original_delta-delta)+.5*((hp**2).sum(1)[:,None]-(hn**2).sum(2))
        for kind in ['skew','symmetric','general']:
            best=None;grid=[]
            for lam in [1e-5,1e-4,1e-3]:
                full,res,gap=fit_margin(q[:2000].astype(np.float64),delta,target,lam,kind)
                if kind=='skew':a=truncate_skew(full,8,.5)
                else:
                    u,s,vt=np.linalg.svd(full);a=(u[:,:16]*np.minimum(s[:16],.5))@vt[:16]
                ids=codec.search(np.ascontiguousarray(q[2000:4000]@(np.eye(128)+a),dtype=np.float32),100)[1]
                score=recalls(ids,truth[2000:4000])[:,1].mean();grid.append(dict(lambda_=lam,validation_hit10=float(score)))
                if best is None or score>best[0]:best=(score,a,lam,res,gap)
            a=best[1];qt=np.ascontiguousarray(q[4000:]@(np.eye(128)+a),dtype=np.float32);codec.search(qt[:32],100)
            times=[]
            for _ in range(3):
                start=time.perf_counter();qt=np.ascontiguousarray(q[4000:]@(np.eye(128)+a),dtype=np.float32)
                _,ids=codec.search(qt,100);times.append(time.perf_counter()-start)
            values=recalls(ids,truth[4000:]);arrays[f'{kind}_{seed}']=values
            row=dict(method='PQ-L2+margin-'+kind,seed=seed,hit10=float(values[:,1].mean()),hit100=float(values[:,2].mean()),
                set_recall10=float(values[:,3].mean()),selected_lambda=best[2],gradient_residual=best[3],
                preprojection_gap_bound=best[4],validation_grid=grid,index_bytes=len(faiss.serialize_index(codec))+(8192 if kind=='skew' else 8256 if kind=='symmetric' else 16384),
                ms_per_query=1000*float(np.median(times))/6000)
            rows.append(row);print(row,flush=True)
            (OUT/'margin_progress.json').write_text(json.dumps(dict(rows=rows),indent=2))
    base=np.load(OUT/'major_controls_per_query.npz');paired={}
    for name in ['plain','symmetric','general']:
        control=np.mean([base[f'PQ_L2_plain_{s}'][:,1] if name=='plain' else arrays[f'{name}_{s}'][:,1] for s in [0,1,2]],axis=0)
        diff=np.mean([arrays[f'skew_{s}'][:,1] for s in [0,1,2]],axis=0)-control
        boot=diff[rng.integers(0,len(diff),(3000,len(diff)))].mean(1)
        paired[name]=dict(mean=float(diff.mean()),low=float(np.quantile(boot,.025)),high=float(np.quantile(boot,.975)))
    np.savez_compressed(OUT/'margin_per_query.npz',**arrays)
    (OUT/'margin_results.json').write_text(json.dumps(dict(rows=rows,paired_bootstrap=paired,
       scope='Hard-negative gap regression fitted only on 2000 fitting queries; three validation-selected ridge penalties; dense correction included in timed query path.'),indent=2))


if __name__=='__main__':
    with threadpool_limits(4):main()


==> anc/experiments/mass_centered_memory.py <==
"""Ten-million-key attention memory condensed by exact IVF-cell masses/means."""
import json,time
from pathlib import Path
import numpy as np,faiss
from scipy.special import softmax
from threadpoolctl import threadpool_limits
ROOT=Path(__file__).resolve().parents[1];DATA=ROOT/'data/bigann10m';OUT=ROOT/'results/bigann10m'


def main():
    faiss.omp_set_num_threads(4);N=10_000_000;d=128
    x=np.memmap(DATA/'normalized.f32',mode='r',dtype=np.float32,shape=(N,d))
    qq=np.memmap(DATA/'query.public.10K.u8bin',mode='r',offset=8,dtype=np.uint8,shape=(10000,d))
    q=np.asarray(qq[4000:5024],dtype=np.float32);faiss.normalize_L2(q)
    index=faiss.read_index(str(OUT/'ivfpq.faiss'))
    path=OUT/'mass_centers.npz'
    if path.exists():
        z=np.load(path);centers=z['centers'];mass=z['mass']
    else:
        centers=[];mass=[]
        for cell in range(index.nlist):
            n=index.invlists.list_size(cell)
            if n:
                ids=faiss.rev_swig_ptr(index.invlists.get_ids(cell),n).copy()
                centers.append(np.asarray(x[ids],dtype=np.float64).mean(0));mass.append(n)
        centers=np.asarray(centers,dtype=np.float32);mass=np.asarray(mass,dtype=np.int64)
        assert mass.sum()==N;np.savez_compressed(path,centers=centers,mass=mass)
    normalized=centers/np.maximum(np.linalg.norm(centers,axis=1)[:,None],1e-12)
    coarse=index.quantizer.reconstruct_n(0,index.nlist)
    assert len(coarse)==len(centers),'All coarse cells must be nonempty for aligned comparison'
    # Fixed low-rank skew interaction; no language/vision model is loaded.
    a=np.zeros((d,d),dtype=np.float32);a[0,1]=-1;a[1,0]=1
    scores_q=q+.3*q@a;rows=[];perquery={}
    for beta in [1.,8.,32.]:
        maximum=np.full(len(q),-np.inf);denom=np.zeros(len(q));numer=np.zeros((len(q),d))
        start=time.perf_counter()
        for at in range(0,N,100000):
            keys=np.asarray(x[at:at+100000]);z=beta*(scores_q@keys.T)
            mx=np.maximum(maximum,z.max(1));old=np.exp(maximum-mx)
            p=np.exp(z-mx[:,None]);numer=numer*old[:,None]+p@keys
            denom=denom*old+p.sum(1);maximum=mx
        exact=numer/denom[:,None];reference_seconds=time.perf_counter()-start
        for name,keys in [('mass-centered',centers),('normalized-centers',normalized),('trained-coarse-centers',coarse)]:
            times=[]
            for _ in range(10):
                start=time.perf_counter();prob=softmax(beta*(scores_q@keys.T)+np.log(mass)[None,:],axis=1);approx=prob@keys
                times.append(time.perf_counter()-start)
            error=np.linalg.norm(approx-exact,axis=1)
            perquery[f'{name}_{beta}']=error
            row=dict(method=name,beta=beta,mean_output_l2_error=float(error.mean()),max_output_l2_error=float(error.max()),
                     mean_relative_error=float(np.mean(error/np.linalg.norm(exact,axis=1))),
                     memory_bytes=keys.nbytes+mass.nbytes,condensed_keys=len(mass),original_keys=N,
                     approximate_ms_per_query=1000*float(np.median(times))/len(q),reference_seconds=reference_seconds)
            rows.append(row);print(row,flush=True)
    np.savez_compressed(OUT/'memory_per_query.npz',**perquery)
    (OUT/'memory_results.json').write_text(json.dumps(dict(rows=rows,queries=len(q),skew_strength=.3,
       scope='Exact streaming attention reference over 10M normalized real descriptors; original key payload is 5.12 GB, excludes common IDs/text. Condensation error is distinct from ANN recall.'),indent=2))


if __name__=='__main__':
    with threadpool_limits(4):main()


==> anc/experiments/mass_phase_boundary.py <==
"""High-beta exact-block clocks for exponential count/mass imbalance."""
import json
from pathlib import Path
import numpy as np
from scipy.integrate import quad
from scipy.special import expit
ROOT=Path(__file__).resolve().parents[1]
rows=[];G=1-np.cos(.8)
for imbalance in [0.,.1,.2,.3,.4]:
    for beta in [40,100,200]:
        def f(theta):
            gap=1-np.cos(theta)
            return 1/(np.sin(theta)*(expit(-beta*(gap-imbalance))+expit(-beta*(gap+imbalance))))
        t,_=quad(f,.3,.8,epsabs=1e-10,epsrel=1e-11)
        rows.append(dict(imbalance=imbalance,beta=beta,time=t,log_time_over_beta=float(np.log(t)/beta),
                         predicted_exponent=float(max(G-abs(imbalance),0))))
(ROOT/'results/mass_phase_boundary.json').write_text(json.dumps(dict(rows=rows,
  scope='Exact collision-stratum quotient with block-mass ratio exp(beta*a); no inference about generic multi-cluster basins.'),indent=2))
print(json.dumps(rows,indent=2))


==> anc/experiments/prepare_scifact.py <==
"""Pinned BEIR SciFact + MiniLM embeddings; no evaluation or hyperparameter selection."""
import hashlib
import importlib.metadata
import json
import os
from pathlib import Path

os.environ.setdefault('TOKENIZERS_PARALLELISM', 'false')
import numpy as np
import pandas as pd
import requests
import torch
from transformers import AutoModel, AutoTokenizer

ROOT = Path(__file__).resolve().parents[1]
DATASET = os.environ.get('NRSF_DATASET', 'scifact')
assert DATASET in ('scifact', 'nfcorpus')
DATA = ROOT / 'data' if DATASET == 'scifact' else ROOT / 'data' / DATASET
REVISIONS = {
    'BeIR/scifact': 'b3b5335604bf5ee3c4447671af975ea25143d4f5',
    'BeIR/scifact-qrels': '2938d17dc3b09882fdb8c12bbbe2e2dc0e75a029',
    'BeIR/nfcorpus': 'b5026a0e96e8a7ac4f95f482a596389289d46269',
    'BeIR/nfcorpus-qrels': 'a451b3b26d3ae1358f259c1a3a4dd61fcea35a65',
    'sentence-transformers/all-MiniLM-L6-v2': '1110a243fdf4706b3f48f1d95db1a4f5529b4d41',
}


def fetch(repo, name):
    path = DATA / name.replace('/', '_')
    if not path.exists():
        url = f'https://huggingface.co/datasets/{repo}/resolve/{REVISIONS[repo]}/{name}'
        response = requests.get(url, timeout=120)
        response.raise_for_status()
        path.write_bytes(response.content)
    return path


def main():
    DATA.mkdir(parents=True,exist_ok=True)
    torch.set_num_threads(4)
    corpus_path = fetch(f'BeIR/{DATASET}', 'corpus/corpus-00000-of-00001.parquet')
    query_path = fetch(f'BeIR/{DATASET}', 'queries/queries-00000-of-00001.parquet')
    train_path = fetch(f'BeIR/{DATASET}-qrels', 'train.tsv')
    test_path = fetch(f'BeIR/{DATASET}-qrels', 'test.tsv')
    corpus = pd.read_parquet(corpus_path).sort_values('_id', key=lambda x: x.astype(str))
    queries = pd.read_parquet(query_path).sort_values('_id', key=lambda x: x.astype(str))
    doc_ids = corpus['_id'].astype(str).tolist()
    query_ids = queries['_id'].astype(str).tolist()
    train = pd.read_csv(train_path, sep='\t', dtype=str)
    test = pd.read_csv(test_path, sep='\t', dtype=str)
    train_qids = sorted(set(train['query-id']))
    assert not set(train_qids) & set(test['query-id'])
    # Hold out whole queries before learning the skew map; seed fixed before results.
    rng = np.random.default_rng(20261101)
    shuffled = np.array(train_qids)[rng.permutation(len(train_qids))]
    validation = sorted(shuffled[:max(1, len(shuffled)//5)].tolist())
    fitting = sorted(set(train_qids) - set(validation))
    meta = dict(dataset=DATASET,revisions=REVISIONS, doc_ids=doc_ids, query_ids=query_ids,
                fit_query_ids=fitting, validation_query_ids=validation,
                test_query_ids=sorted(set(test['query-id'])), max_length=256,
                pooling='attention-mask mean followed by L2 normalization',
                train_qrels=train.to_dict('records'), test_qrels=test.to_dict('records'))
    model_name = 'sentence-transformers/all-MiniLM-L6-v2'
    tokenizer = AutoTokenizer.from_pretrained(model_name, revision=REVISIONS[model_name])
    model = AutoModel.from_pretrained(model_name, revision=REVISIONS[model_name])
    device = 'mps' if torch.backends.mps.is_available() else 'cpu'
    model = model.to(device).eval()

    def encode(texts, label):
        out = []
        for start in range(0, len(texts), 32):
            inputs = tokenizer(texts[start:start+32], padding=True, truncation=True,
                               max_length=256, return_tensors='pt').to(device)
            with torch.inference_mode():
                tokens = model(**inputs).last_hidden_state
                mask = inputs['attention_mask'].unsqueeze(-1)
                pooled = (tokens * mask).sum(1) / mask.sum(1).clamp(min=1)
                pooled = torch.nn.functional.normalize(pooled, dim=1)
            out.append(pooled.cpu().numpy())
            if start % 320 == 0:
                print(f'{label}: {start}/{len(texts)} ({device})', flush=True)
        return np.concatenate(out).astype(np.float32)

    dest = DATA / f'{DATASET}_minilm.npz'
    if not dest.exists():
        docs = encode((corpus['title'].fillna('')+' '+corpus['text'].fillna('')).tolist(), 'corpus')
        qs = encode(queries['text'].fillna('').tolist(), 'queries')
        np.savez_compressed(dest, docs=docs, queries=qs)
    meta['device'] = device
    meta['versions'] = {p: importlib.metadata.version(p) for p in
                        ('numpy','pandas','torch','transformers','scipy','scikit-learn','requests')}
    meta['sha256'] = {p.name: hashlib.sha256(p.read_bytes()).hexdigest()
                      for p in (corpus_path, query_path, train_path, test_path, dest)}
    (DATA / f'{DATASET}_manifest.json').write_text(json.dumps(meta, indent=2))
    print('Prepared', len(doc_ids), 'documents;', len(fitting), 'fit,',
          len(validation), 'validation,', len(meta['test_query_ids']), 'test queries', flush=True)


if __name__ == '__main__':
    main()


==> anc/experiments/retrieval_benchmark.py <==
"""Leakage-controlled SciFact pilot. Run selection first, then frozen test.

This is a finite retracted-Euler algorithm, not an ODE solver or a merger tree.
Representatives always average ORIGINAL embeddings; the flow selects partitions.
"""
import argparse
import hashlib
import json
import os
import platform
import time
from pathlib import Path

import numpy as np
from scipy.linalg import svd
from scipy.special import softmax
from sklearn.cluster import KMeans
from threadpoolctl import threadpool_limits

ROOT = Path(__file__).resolve().parents[1]
DATASET = os.environ.get('NRSF_DATASET','scifact')
DATA = ROOT/'data' if DATASET=='scifact' else ROOT/'data'/DATASET
OUT = ROOT / 'results' if DATASET=='scifact' else ROOT/'results'/DATASET
OUT.mkdir(parents=True,exist_ok=True)


def normalize(x):
    return x / np.maximum(np.linalg.norm(x, axis=-1, keepdims=True), 1e-12)


def load():
    z = np.load(DATA / f'{DATASET}_minilm.npz')
    meta = json.loads((DATA / f'{DATASET}_manifest.json').read_text())
    return z['docs'], z['queries'], meta


def learned_skew(x, q, meta, rank=8):
    di = {v:i for i,v in enumerate(meta['doc_ids'])}
    qi = {v:i for i,v in enumerate(meta['query_ids'])}
    pairs = [r for r in meta['train_qrels'] if r['query-id'] in set(meta['fit_query_ids'])
             and float(r['score']) > 0]
    qs = q[[qi[r['query-id']] for r in pairs]]
    ds = x[[di[r['corpus-id']] for r in pairs]]
    moment = (qs.T @ ds - ds.T @ qs) / len(pairs)
    u, s, vt = svd(moment, full_matrices=False)
    low = (u[:, :rank]*s[:rank]) @ vt[:rank]
    a = (low-low.T)/2
    return (a / np.linalg.norm(a, 2)).astype(np.float32)


def random_skew(d, seed=1701):
    rng = np.random.default_rng(seed)
    a, b = rng.normal(size=(2,d,4))
    skew = a@b.T-b@a.T
    return (skew/np.linalg.norm(skew,2)).astype(np.float32)


def learned_symmetric(x,q,meta,rank=8):
    di={v:i for i,v in enumerate(meta['doc_ids'])}
    qi={v:i for i,v in enumerate(meta['query_ids'])}
    fit=set(meta['fit_query_ids'])
    pairs=[r for r in meta['train_qrels'] if r['query-id'] in fit and float(r['score'])>0]
    qs=q[[qi[r['query-id']] for r in pairs]]
    ds=x[[di[r['corpus-id']] for r in pairs]]
    moment=(qs.T@ds+ds.T@qs)/len(pairs)
    u,s,vt=svd(moment,full_matrices=False)
    low=(u[:,:rank]*s[:rank])@vt[:rank]
    sym=(low+low.T)/2
    return (sym/np.linalg.norm(sym,2)).astype(np.float32)


def flow(x, a, eps, steps, beta=12., dt=.25):
    u = x.copy()
    for _ in range(steps):
        p = softmax(beta*((u+eps*(u@a))@u.T), axis=1)
        mu = p@u
        velocity = mu-(mu*u).sum(1,keepdims=True)*u
        u = normalize(u+dt*velocity).astype(np.float32)
    return u


def spherical_labels(y, k, seed, rounds=20):
    rng = np.random.default_rng(seed)
    # Identical initialization indices for every flow ablation at a fixed seed.
    centers = y[rng.choice(len(y), k, replace=False)].copy()
    for _ in range(rounds):
        labels = np.argmax(y@centers.T,axis=1)
        sums = np.zeros_like(centers)
        np.add.at(sums, labels, y)
        empty = np.linalg.norm(sums,axis=1) < 1e-10
        sums[empty] = centers[empty]
        centers = normalize(sums)
    return np.argmax(y@centers.T,axis=1)


def compress(original, transformed, k, seed):
    labels = spherical_labels(transformed, k, seed).astype(np.int32)
    centers = np.zeros((k,original.shape[1]),dtype=np.float32)
    np.add.at(centers,labels,original)
    centers = normalize(centers).astype(np.float32)
    radii = np.zeros(k, dtype=np.float32)
    np.maximum.at(radii, labels, np.linalg.norm(original-centers[labels],axis=1))
    counts = np.bincount(labels,minlength=k).astype(np.int32)
    # IDs/texts/encoder are common and excluded. Assignments, counts, radii included.
    memory = centers.nbytes + labels.nbytes + radii.nbytes + counts.nbytes
    return centers, labels, radii, memory


def metrics(scores, qids, meta):
    qi = {v:i for i,v in enumerate(meta['query_ids'])}
    di = {v:i for i,v in enumerate(meta['doc_ids'])}
    qrels = {}
    for r in meta['train_qrels']+meta['test_qrels']:
        if float(r['score']) > 0:
            qrels.setdefault(r['query-id'], {})[di[r['corpus-id']]] = float(r['score'])
    vals = []
    for qid in qids:
        # Explicit stable tie order: lexicographic document ID order from the manifest.
        order = np.argsort(-scores[qi[qid]],kind='stable')[:100]
        rel = qrels[qid]
        gains = np.array([2**rel.get(int(i),0)-1 for i in order[:10]])
        ideal = np.sort([2**v-1 for v in rel.values()])[::-1][:10]
        dcg = (gains/np.log2(np.arange(2,2+len(gains)))).sum()
        idcg = (ideal/np.log2(np.arange(2,2+len(ideal)))).sum()
        vals.append([dcg/idcg, sum(int(i) in rel for i in order[:10])/len(rel),
                     sum(int(i) in rel for i in order)/len(rel)])
    return np.asarray(vals)


def evaluate(x,q,meta,y,k,seed,qids):
    start = time.perf_counter()
    centers,labels,radii,memory = compress(x,y,k,seed)
    build = time.perf_counter()-start
    # Score all centers, then expand assignments; no original vectors used here.
    start = time.perf_counter()
    scores = (q@centers.T)[:,labels]
    vals = metrics(scores,qids,meta)
    search = (time.perf_counter()-start)/len(q)
    # Offline certificates compare to original cosine ranking; radii alone suffice online.
    exact = q@x.T
    oracle_order = np.argsort(-exact,axis=1,kind='stable')
    worst_error = np.max(np.abs(scores-exact),axis=1)
    margin = exact[np.arange(len(q)),oracle_order[:,9]]-exact[np.arange(len(q)),oracle_order[:,10]]
    certificates = margin > 2*np.max(radii)
    return dict(ndcg10=float(vals[:,0].mean()), recall10=float(vals[:,1].mean()),
                recall100=float(vals[:,2].mean()),index_bytes=int(memory),
                build_seconds=build,query_seconds_with_metrics=search,
                mean_radius=float(radii.mean()),max_radius=float(radii.max()),
                max_score_error=float(worst_error.max()),
                top10_certificate_fraction=float(certificates.mean())), vals


def stability(x,y,a,eps,steps):
    rng=np.random.default_rng(314159)
    perturbed=normalize(x+.01*rng.normal(size=x.shape).astype(np.float32)/np.sqrt(x.shape[1]))
    yp=flow(perturbed,a,eps,steps)
    amp=np.mean(np.linalg.norm(yp-y,axis=1))/np.mean(np.linalg.norm(perturbed-x,axis=1))
    rows=np.arange(0,len(x),max(1,len(x)//256))[:256]
    s=y[rows]@y.T; sp=yp[rows]@yp.T
    s[np.arange(len(rows)),rows]=-np.inf; sp[np.arange(len(rows)),rows]=-np.inf
    n=np.argsort(-s,axis=1)[:,:10]; np_=np.argsort(-sp,axis=1)[:,:10]
    jac=np.mean([len(set(v)&set(w))/len(set(v)|set(w)) for v,w in zip(n,np_)])
    return dict(noise_amplification=float(amp), neighbor_jaccard=float(jac),
                mean_flow_displacement=float(np.linalg.norm(y-x,axis=1).mean()))


def select():
    x,q,meta=load(); a=learned_skew(x,q,meta)
    variants=[('spherical',0.,0),('reciprocal',0.,2),('reciprocal',0.,4),
              ('learned',.3,2),('learned',.3,4),('learned',-.3,2),('learned',-.3,4)]
    rows=[]
    for name,eps,steps in variants:
        y=flow(x,a,eps,steps)
        row,_=evaluate(x,q,meta,y,256,0,meta['validation_query_ids'])
        row.update(method=name,eps=eps,steps=steps)
        rows.append(row); print(row,flush=True)
    learned=max([r for r in rows if r['method']=='learned'],key=lambda r:r['ndcg10'])
    recip=max([r for r in rows if r['method']=='reciprocal'],key=lambda r:r['ndcg10'])
    config=dict(beta=12.,dt=.25,seeds=[0,1,2],budgets=[128,256,512],
                learned={k:learned[k] for k in ('eps','steps')},
                reciprocal={k:recip[k] for k in ('eps','steps')},
                selection='validation nDCG@10, K=256, seed=0; no test metrics consulted',
                method='rank-8 skew projection of fitting-query positive-pair moment',
                validation_results=rows)
    (OUT/'frozen_config.json').write_text(json.dumps(config,indent=2))


def test():
    x,q,meta=load(); config=json.loads((OUT/'frozen_config.json').read_text())
    a=learned_skew(x,q,meta); rand=random_skew(x.shape[1])
    specs=[('spherical',a,0.,0),
           ('reciprocal',a,0.,config['reciprocal']['steps']),
           ('learned',a,config['learned']['eps'],config['learned']['steps']),
           ('reversed',a,-config['learned']['eps'],config['learned']['steps']),
           ('random',rand,abs(config['learned']['eps']),config['learned']['steps'])]
    allrows=[]; perquery={}; stability_rows={}
    for name,mat,eps,steps in specs:
        t=time.perf_counter(); y=flow(x,mat,eps,steps); flow_time=time.perf_counter()-t
        stability_rows[name]=stability(x,y,mat,eps,steps)
        for k in config['budgets']:
            for seed in config['seeds']:
                row,vals=evaluate(x,q,meta,y,k,seed,meta['test_query_ids'])
                row.update(method=name,k=k,seed=seed,eps=eps,steps=steps,flow_seconds=flow_time)
                allrows.append(row); perquery[f'{name}_{k}_{seed}']=vals
                print(name,k,seed,row['ndcg10'],row['recall100'],flush=True)
    exact=metrics(q@x.T,meta['test_query_ids'],meta)
    fp16=metrics(q@x.astype(np.float16).astype(np.float32).T,meta['test_query_ids'],meta)
    # Transparent product-quantization baseline: 8 subspaces, 256 codewords, uint8 codes.
    for seed in config['seeds']:
        t=time.perf_counter(); reconstructed=np.zeros_like(x); bytecount=0
        for block in np.array_split(np.arange(x.shape[1]),8):
            km=KMeans(n_clusters=256,random_state=seed,n_init=1,max_iter=30).fit(x[:,block])
            reconstructed[:,block]=km.cluster_centers_[km.labels_]
            bytecount+=km.cluster_centers_.astype(np.float32).nbytes+len(x)
        vals=metrics(q@reconstructed.T,meta['test_query_ids'],meta)
        row=dict(method='pq8x256',k=256,seed=seed,ndcg10=float(vals[:,0].mean()),
                 recall10=float(vals[:,1].mean()),recall100=float(vals[:,2].mean()),
                 index_bytes=bytecount,build_seconds=time.perf_counter()-t)
        allrows.append(row);perquery[f'pq8x256_256_{seed}']=vals;print(row,flush=True)
    # Query bootstrap averages initialization seeds before resampling whole queries.
    rng=np.random.default_rng(271828); paired={}
    for k in config['budgets']:
        learned=np.mean([perquery[f'learned_{k}_{s}'][:,0] for s in config['seeds']],axis=0)
        for baseline in ['spherical','reciprocal']:
            base=np.mean([perquery[f'{baseline}_{k}_{s}'][:,0] for s in config['seeds']],axis=0)
            delta=learned-base
            samples=delta[rng.integers(0,len(delta),(5000,len(delta)))].mean(axis=1)
            paired[f'{k}_learned_minus_{baseline}']=dict(mean=float(delta.mean()),
                         low=float(np.quantile(samples,.025)),high=float(np.quantile(samples,.975)))
    report=dict(rows=allrows,stability=stability_rows,paired_bootstrap=paired,
                exact=dict(ndcg10=float(exact[:,0].mean()),recall10=float(exact[:,1].mean()),
                           recall100=float(exact[:,2].mean()),index_bytes=x.nbytes),
                fp16=dict(ndcg10=float(fp16[:,0].mean()),recall100=float(fp16[:,2].mean()),index_bytes=x.size*2),
                platform=platform.platform(),config_sha256=hashlib.sha256((OUT/'frozen_config.json').read_bytes()).hexdigest(),
                limitations=['one encoder, three initialization seeds per dataset',
                  'query timing includes metrics, sorting, and expansion; not a deployment latency benchmark',
                  'PQ is a simple reference implementation, not tuned FAISS/ScaNN',
                  'fixed finite flow and heuristic moment learning; no full ODE asymptotic claim',
                  'fitting labels used only by learned/reversed methods; not a zero-shot comparison'])
    (OUT/'retrieval_results.json').write_text(json.dumps(report,indent=2))
    np.savez_compressed(OUT/'per_query_metrics.npz',**perquery)
    print('Saved test results',flush=True)


if __name__=='__main__':
    parser=argparse.ArgumentParser();parser.add_argument('stage',choices=['select','test'])
    args=parser.parse_args()
    with threadpool_limits(4):
        (select if args.stage=='select' else test)()


==> anc/experiments/skew_calibration.py <==
"""Exploratory compression-aware low-rank score calibration, matched controls.

New experiment prompted by the centroid-only pilot failure. No priority claim.
The test set is read only after validation selects each checkpoint. All fitting
uses official train queries, with the existing held-out validation query IDs.
"""
import json
import os
import time
import numpy as np
import torch
from sklearn.cluster import KMeans
from threadpoolctl import threadpool_limits
from retrieval_benchmark import load, metrics, OUT


def main():
    torch.set_num_threads(4)
    x,q,meta=load(); d=x.shape[1]; r=8
    qi={v:i for i,v in enumerate(meta['query_ids'])}
    di={v:i for i,v in enumerate(meta['doc_ids'])}
    fit=meta['fit_query_ids']; fit_indices=[qi[v] for v in fit]
    mask=np.zeros((len(fit),len(x)),dtype=np.float32)
    fi={v:i for i,v in enumerate(fit)}
    for row in meta['train_qrels']:
        if row['query-id'] in fi and float(row['score'])>0:
            mask[fi[row['query-id']],di[row['corpus-id']]]=1
    assert (mask.sum(1)>0).all()
    bound=float(os.environ.get('NRSF_CALIBRATION_BOUND','0'))
    pq_m=int(os.environ.get('NRSF_PQ_M','8'));pq_l=int(os.environ.get('NRSF_PQ_L','256'))
    tag=os.environ.get('NRSF_CALIBRATION_TAG','')
    suffix=('_'+tag if tag else '')+('_bounded' if bound else '')
    config=dict(rank=r,seeds=[0,1,2],epochs=40,learning_rate=.01,temperature=20.,pq_m=pq_m,pq_l=pq_l,operator_norm_bound=bound or None,
                selection='best validation nDCG@10 checkpoint, including zero-update baseline',
                provenance='exploratory follow-up after inspecting the centroid-only pilot; no preregistration claim',
                controls=['skew UVt-VUt','symmetric UVt+VUt','general UVt'],
                index=f'PQ: {pq_m} subspaces, {pq_l} codewords each; no original vectors at inference')
    # Save the fixed design before any new calibration test scores are computed.
    (OUT/f'calibration{suffix}_config.json').write_text(json.dumps(config,indent=2))
    results=[]; arrays={}
    for seed in config['seeds']:
        recon=np.zeros_like(x); bytes_=0
        for block in np.array_split(np.arange(d),pq_m):
            km=KMeans(n_clusters=pq_l,random_state=seed,n_init=1,max_iter=30).fit(x[:,block])
            recon[:,block]=km.cluster_centers_[km.labels_]
            bytes_+=km.cluster_centers_.nbytes+len(x)
        baseline=metrics(q@recon.T,meta['test_query_ids'],meta)
        results.append(dict(method='pq',seed=seed,ndcg10=float(baseline[:,0].mean()),
                            recall100=float(baseline[:,2].mean()),index_bytes=bytes_))
        arrays[f'pq_{seed}']=baseline
        qt=torch.from_numpy(q); xt=torch.from_numpy(recon); targets=torch.from_numpy(mask)
        for kind in ['skew','symmetric','general']:
            torch.manual_seed(seed)
            u=torch.nn.Parameter(torch.randn(d,r)*.01)
            v=torch.nn.Parameter(torch.randn(d,r)*.01)
            optimizer=torch.optim.Adam([u,v],lr=.01)
            def transform(z):
                correction=(z@u)@v.T
                if kind=='skew': correction=correction-(z@v)@u.T
                if kind=='symmetric': correction=correction+(z@v)@u.T
                return z+correction
            best=-1.; best_epoch=0; state=None; history=[];start=time.perf_counter()
            generator=np.random.default_rng(seed)
            for epoch in range(config['epochs']+1):
                with torch.no_grad():
                    scores=(transform(qt)@xt.T).numpy()
                val=metrics(scores,meta['validation_query_ids'],meta)[:,0].mean()
                history.append(float(val))
                if val>best:
                    best=float(val);best_epoch=epoch
                    state=(u.detach().clone(),v.detach().clone())
                if epoch==config['epochs']:break
                for batch in np.array_split(generator.permutation(len(fit)),max(1,(len(fit)+63)//64)):
                    logits=20.*(transform(qt[np.asarray(fit_indices)[batch]])@xt.T)
                    positive=targets[batch]>0
                    # Marginal likelihood of all judged relevant documents for a query.
                    loss=(torch.logsumexp(logits,dim=1)-torch.logsumexp(logits.masked_fill(~positive,-torch.inf),dim=1)).mean()
                    loss=loss+1e-3*(u.square().sum()+v.square().sum())
                    optimizer.zero_grad();loss.backward();optimizer.step()
                    if bound:
                        # Exact small-matrix spectral norm of the factored correction.
                        with torch.no_grad():
                            _,ru=torch.linalg.qr(u,mode='reduced')
                            _,rv=torch.linalg.qr(v,mode='reduced')
                            if kind=='general':
                                op=torch.linalg.svdvals(ru@rv.T)[0]
                            else:
                                _,rr=torch.linalg.qr(torch.cat([u,v],dim=1),mode='reduced')
                                core=torch.zeros((2*r,2*r));core[:r,r:]=torch.eye(r)
                                core[r:,:r]=(-1 if kind=='skew' else 1)*torch.eye(r)
                                op=torch.linalg.svdvals(rr@core@rr.T)[0]
                            if op>bound:
                                scale=torch.sqrt(bound/op);u.mul_(scale);v.mul_(scale)
            with torch.no_grad():
                u.copy_(state[0]);v.copy_(state[1]);newq=transform(qt).numpy()
            vals=metrics(newq@recon.T,meta['test_query_ids'],meta)
            a=state[0].numpy()@state[1].numpy().T
            if kind=='skew':a=a-a.T
            if kind=='symmetric':a=a+a.T
            result=dict(method=kind,seed=seed,ndcg10=float(vals[:,0].mean()),
                        recall100=float(vals[:,2].mean()),validation_ndcg10=best,
                        best_epoch=best_epoch,index_bytes=bytes_+2*d*r*4,
                        training_seconds=time.perf_counter()-start,
                        operator_norm=float(np.linalg.norm(a,2)),validation_history=history)
            arrays[f'{kind}_{seed}']=vals;results.append(result)
            np.savez_compressed(OUT/f'calibration{suffix}_{kind}_{seed}.npz',u=state[0].numpy(),v=state[1].numpy())
            print({k:v for k,v in result.items() if k!='validation_history'},flush=True)
    bootstrap={};rng=np.random.default_rng(81023)
    for control in ['pq','symmetric','general']:
        delta=np.mean([arrays[f'skew_{s}'][:,0]-arrays[f'{control}_{s}'][:,0] for s in config['seeds']],axis=0)
        boot=delta[rng.integers(0,len(delta),size=(5000,len(delta)))].mean(1)
        bootstrap['skew_minus_'+control]=dict(mean=float(delta.mean()),low=float(np.quantile(boot,.025)),high=float(np.quantile(boot,.975)))
    (OUT/f'calibration{suffix}_results.json').write_text(json.dumps(dict(config=config,rows=results,paired_bootstrap=bootstrap),indent=2))
    np.savez_compressed(OUT/f'calibration{suffix}_per_query.npz',**arrays)


if __name__=='__main__':
    with threadpool_limits(4): main()


==> anc/experiments/stronger_pq_control.py <==
"""Near-byte-matched PQ12 control for PQ8 plus a rank-eight query adapter."""
import json
import numpy as np
from sklearn.cluster import KMeans
from threadpoolctl import threadpool_limits
from retrieval_benchmark import load,metrics,OUT

with threadpool_limits(4):
    x,q,meta=load();rows=[];arrays={}
    for seed in [0,1,2]:
        recon=np.zeros_like(x);size=0
        for block in np.array_split(np.arange(x.shape[1]),12):
            km=KMeans(n_clusters=256,random_state=seed,n_init=1,max_iter=30).fit(x[:,block])
            recon[:,block]=km.cluster_centers_[km.labels_]
            size+=km.cluster_centers_.nbytes+len(x)
        vals=metrics(q@recon.T,meta['test_query_ids'],meta)
        rows.append(dict(method='pq12x256',seed=seed,index_bytes=size,ndcg10=float(vals[:,0].mean()),recall100=float(vals[:,2].mean())))
        arrays[f'pq12_{seed}']=vals
    learned=np.load(OUT/'calibration_bounded_per_query.npz')
    delta=np.mean([learned[f'skew_{s}'][:,0]-arrays[f'pq12_{s}'][:,0] for s in [0,1,2]],axis=0)
    rng=np.random.default_rng(1919);boot=delta[rng.integers(0,len(delta),(5000,len(delta)))].mean(1)
    report=dict(rows=rows,paired_bootstrap=dict(mean=float(delta.mean()),low=float(np.quantile(boot,.025)),high=float(np.quantile(boot,.975))))
    (OUT/'stronger_pq_control.json').write_text(json.dumps(report,indent=2))
    np.savez_compressed(OUT/'stronger_pq_per_query.npz',**arrays)
    print(json.dumps(report,indent=2))


==> anc/experiments/symmetric_control.py <==
"""Post-pilot, fixed supervised symmetric control. No test-driven tuning."""
import json
import numpy as np
from threadpoolctl import threadpool_limits
from retrieval_benchmark import load, learned_symmetric, flow, evaluate, OUT


with threadpool_limits(4):
    x,q,meta=load()
    config=json.loads((OUT/'frozen_config.json').read_text())
    matrix=learned_symmetric(x,q,meta)
    # Same chosen step count and magnitude; this baseline was added after initial test inspection.
    eps=abs(config['learned']['eps']); steps=config['learned']['steps']
    y=flow(x,matrix,eps,steps)
    rows=[]; perquery={}
    for k in config['budgets']:
        for seed in config['seeds']:
            row,vals=evaluate(x,q,meta,y,k,seed,meta['test_query_ids'])
            row.update(method='supervised_symmetric',k=k,seed=seed,eps=eps,steps=steps)
            rows.append(row);perquery[f'supervised_symmetric_{k}_{seed}']=vals
    report=dict(rows=rows,provenance='Fixed matched-label symmetric-moment control added after initial test inspection; exploratory, not preregistered.')
    (OUT/'symmetric_control.json').write_text(json.dumps(report,indent=2))
    np.savez_compressed(OUT/'symmetric_control_per_query.npz',**perquery)
    print(json.dumps(report,indent=2))


==> anc/formal/Algebra.v <==
(* Rocq 9.1.1 / Stdlib. Algebra kernels, NOT a formalization of ODE analysis. *)
From Stdlib Require Import Reals Psatz Ring Field.
Open Scope R_scope.

Fixpoint sm (n : nat) (f : nat -> R) : R :=
  match n with O => 0 | S k => sm k f + f k end.

Lemma sm_ext n f g : (forall i, f i = g i) -> sm n f = sm n g.
Proof. intro H; induction n; simpl; [reflexivity|rewrite IHn, H; reflexivity]. Qed.
Lemma sm_add n f g : sm n (fun i => f i + g i) = sm n f + sm n g.
Proof. induction n; simpl; [ring|rewrite IHn; ring]. Qed.
Lemma sm_l n a f : sm n (fun i => a * f i) = a * sm n f.
Proof. induction n; simpl; [ring|rewrite IHn; ring]. Qed.
Lemma sm_r n a f : sm n (fun i => f i * a) = sm n f * a.
Proof. induction n; simpl; [ring|rewrite IHn; ring]. Qed.
Lemma sm_swap n d f :
 sm d (fun k => sm n (fun j => f j k)) =
 sm n (fun j => sm d (fun k => f j k)).
Proof.
 induction n; simpl.
 - induction d; simpl; [ring|rewrite IHd; ring].
 - rewrite sm_add, IHn; reflexivity.
Qed.

Definition dot d (u v : nat -> R) := sm d (fun k => u k * v k).
Definition mix n (B U : nat -> nat -> R) i k := sm n (fun j => B i j * U j k).
Definition gram d (U : nat -> nat -> R) i j := dot d (U i) (U j).

Theorem gram_product_kernel n d B U i j :
 dot d (mix n B U i) (U j) + dot d (U i) (mix n B U j) =
 sm n (fun l => B i l * gram d U l j) +
 sm n (fun l => B j l * gram d U i l).
Proof.
 unfold dot, mix, gram, dot.
 assert (H1 : sm d (fun k => sm n (fun l => B i l * U l k) * U j k) =
              sm n (fun l => B i l * sm d (fun k => U l k * U j k))).
 { transitivity (sm d (fun k => sm n (fun l => B i l * (U l k * U j k)))).
   - apply sm_ext; intro k; rewrite <- sm_r; apply sm_ext; intro l; ring.
   - rewrite sm_swap; apply sm_ext; intro l; apply sm_l. }
 assert (H2 : sm d (fun k => U i k * sm n (fun l => B j l * U l k)) =
              sm n (fun l => B j l * sm d (fun k => U i k * U l k))).
 { transitivity (sm d (fun k => sm n (fun l => B j l * (U i k * U l k)))).
   - apply sm_ext; intro k; rewrite <- sm_l; apply sm_ext; intro l; ring.
   - rewrite sm_swap; apply sm_ext; intro l; apply sm_l. }
 rewrite H1, H2; reflexivity.
Qed.

Theorem duplicate_mass_kernel n masses z :
 sm n (fun j => masses j * exp z) = sm n masses * exp z.
Proof. apply sm_r. Qed.

Theorem cycle_area_kernel ax ay bx byy cx cy :
 (-ax*byy+ay*bx)+(-bx*cy+byy*cx)+(-cx*ay+cy*ax) =
 -(ax-cx)*(byy-cy)+(ay-cy)*(bx-cx).
Proof. ring. Qed.

Theorem skew_ratio_cancellation c h s q rc rh :
 s <> 0 -> s*s = 1-c*c ->
 (-q*c*h+rh)/s + h*c*(q*(1-c*c)+rc)/(s*s*s) =
 rh/s + c*h*rc/(s*s*s).
Proof.
 intros Hs Heq; replace (1-c*c) with (s*s) by lra; field; exact Hs.
Qed.

Theorem transverse_bracket b V eta :
 1 <= b -> 0 <= V -> V <= 1/(32*b) ->
 0 <= eta -> eta <= 1/(64*(1+b)) ->
 -2+2*V+4*eta+4*b*V+8*b*eta <= -1.
Proof.
 intros Hb HV HVb He Heb.
 assert (Hpos : 0 < 32*b) by lra.
 assert (Hpos2 : 0 < 64*(1+b)) by lra.
 assert (Hbv : 32*b*V <= 1).
 { apply (Rmult_le_reg_r (/ (32*b))); [apply Rinv_0_lt_compat; lra|].
   field_simplify; nra. }
 assert (Hbe : 64*(1+b)*eta <= 1).
 { apply (Rmult_le_reg_r (/ (64*(1+b)))); [apply Rinv_0_lt_compat; lra|].
   field_simplify; try lra.
   replace (64*b+64) with (64*(1+b)) by ring; exact Heb. }
 assert (V <= 1/32) by nra.
 assert (4*eta+8*b*eta <= 1/8) by nra.
 nra.
Qed.

Theorem ranking_gap_kernel si sj ai aj ei ej :
 0 <= ei -> 0 <= ej ->
 -ei <= si-ai <= ei -> -ej <= sj-aj <= ej ->
 ei+ej < si-sj -> aj < ai.
Proof. intros; lra. Qed.

Theorem relative_clock_kernel rho T Tbar :
 0 <= rho < 1 -> 0 <= Tbar ->
 Tbar <= (1+rho)*T -> (1-rho)*T <= Tbar ->
 (1-rho)*Rabs (T-Tbar) <= rho*Tbar.
Proof.
 intros Hr HT Hlo Hhi.
 destruct (Rcase_abs (T-Tbar)) as [Hneg|Hnonneg].
 - rewrite Rabs_left by exact Hneg; nra.
 - rewrite Rabs_right by lra; nra.
Qed.

Theorem cap_minimum_kernel amin aj cij :
 0 <= amin -> amin <= aj -> cij <= 1 -> 0 <= aj-cij*amin.
Proof. intros; nra. Qed.

Theorem projective_coordinate_kernel xi xj yi yj p b :
 xi <> 0 -> xj <> 0 ->
 ((p*yj-b*yi)*xi-yi*(p*xj-b*xi))/(xi*xi) =
 p*xj/xi*(yj/xj-yi/xi).
Proof. intros; field; auto. Qed.

Print Assumptions gram_product_kernel.
Print Assumptions duplicate_mass_kernel.
Print Assumptions cycle_area_kernel.
Print Assumptions skew_ratio_cancellation.
Print Assumptions transverse_bracket.
Print Assumptions ranking_gap_kernel.
Print Assumptions relative_clock_kernel.
Print Assumptions cap_minimum_kernel.
Print Assumptions projective_coordinate_kernel.


==> anc/pdf_visual_review.json <==
{
  "pdf_sha256": "7e274edff897a6cd13a52b38f70651e801615ebc047d987290eefb24d1b331f8",
  "pages_rendered_and_reviewed": 42,
  "figures": 9,
  "tables": 10,
  "all_figures_use_H": true,
  "geometric_figures_in_main_text": [
    "caps",
    "cycle area",
    "sphere corridor"
  ],
  "single_title_and_abstract": true,
  "unwanted_frontmatter_removed": true,
  "overfull_boxes": 0,
  "underfull_boxes": 0,
  "tangential_figure_label_checked_on_page": 30,
  "overlap_corrected": true,
  "review_method": "All pages rendered with Poppler and visually inspected; detailed inspection of the corrected phase/normal-distance figure."
}

==> anc/requirements.txt <==
# Recorded tested versions, not a cross-platform dependency lock. Python 3.14.
numpy==2.4.1
scipy==1.17.0
sympy==1.14.0
scikit-learn==1.8.0
torch==2.12.0
transformers==4.57.6
pandas==3.0.0
pyarrow==23.0.1
requests==2.32.5
matplotlib==3.10.8
threadpoolctl==3.6.0
mpmath==1.3.0

faiss-cpu==1.15.1
h5py==3.15.1


==> anc/results/bigann10m/build.json <==
{
  "training_seconds": 17.20908891700674,
  "ingestion_seconds": 66.3021786250174,
  "n": 10000000,
  "d": 128,
  "nlist": 4096,
  "pq_m": 16,
  "pq_nbits": 8
}

==> anc/results/bigann10m/calibration_results.json <==
{
  "rows": [
    {
      "method": "plain",
      "nprobe": 4,
      "hit10": 0.6721666666666667,
      "hit100": 0.708,
      "set_recall10": 0.43718333333333326,
      "ms_per_query": 0.02392013884188297,
      "index_file_bytes": 242261172
    },
    {
      "method": "margin-skew",
      "nprobe": 4,
      "hit10": 0.6721666666666667,
      "hit100": 0.708,
      "set_recall10": 0.43718333333333326,
      "ms_per_query": 0.023542333336081356,
      "index_file_bytes": 242269364
    },
    {
      "method": "plain",
      "nprobe": 16,
      "hit10": 0.8401666666666666,
      "hit100": 0.9201666666666667,
      "set_recall10": 0.5124666666666667,
      "ms_per_query": 0.05516501383196252,
      "index_file_bytes": 242261172
    },
    {
      "method": "margin-skew",
      "nprobe": 16,
      "hit10": 0.8401666666666666,
      "hit100": 0.9201666666666667,
      "set_recall10": 0.5124666666666667,
      "ms_per_query": 0.05625340283343879,
      "index_file_bytes": 242269364
    },
    {
      "method": "plain",
      "nprobe": 64,
      "hit10": 0.8826666666666667,
      "hit100": 0.9861666666666666,
      "set_recall10": 0.5296166666666666,
      "ms_per_query": 0.17696813882988258,
      "index_file_bytes": 242261172
    },
    {
      "method": "margin-skew",
      "nprobe": 64,
      "hit10": 0.8826666666666667,
      "hit100": 0.9861666666666666,
      "set_recall10": 0.5296166666666666,
      "ms_per_query": 0.1747003056613418,
      "index_file_bytes": 242269364
    },
    {
      "method": "plain",
      "nprobe": 256,
      "hit10": 0.8861666666666667,
      "hit100": 0.9963333333333333,
      "set_recall10": 0.5313833333333333,
      "ms_per_query": 0.6085014028358273,
      "index_file_bytes": 242261172
    },
    {
      "method": "margin-skew",
      "nprobe": 256,
      "hit10": 0.8861666666666667,
      "hit100": 0.9963333333333333,
      "set_recall10": 0.5313833333333333,
      "ms_per_query": 0.6083455208281521,
      "index_file_bytes": 242269364
    }
  ],
  "validation_grid": [
    {
      "lambda_": 1e-05,
      "validation_hit10": 0.852
    },
    {
      "lambda_": 0.0001,
      "validation_hit10": 0.8695
    },
    {
      "lambda_": 0.001,
      "validation_hit10": 0.8855
    }
  ],
  "selected_lambda": null,
  "validation_hit10": 0.8875,
  "baseline_validation_hit10": 0.8875,
  "gradient_residual": 0.0,
  "preprojection_gap_bound": 0.0,
  "operator_norm": 0.0,
  "scope": "Single-index scalability control with a zero-update validation option. Correction affects both IVF routing and compressed candidate scoring."
}

==> anc/results/bigann10m/memory_results.json <==
{
  "rows": [
    {
      "method": "mass-centered",
      "beta": 1.0,
      "mean_output_l2_error": 0.003735442161223837,
      "max_output_l2_error": 0.004919955342300883,
      "mean_relative_error": 0.005498106038805843,
      "memory_bytes": 2129920,
      "condensed_keys": 4096,
      "original_keys": 10000000,
      "approximate_ms_per_query": 0.0171218867137668,
      "reference_seconds": 31.855309874983504
    },
    {
      "method": "normalized-centers",
      "beta": 1.0,
      "mean_output_l2_error": 0.09548601167493784,
      "max_output_l2_error": 0.09768515651792596,
      "mean_relative_error": 0.14056651142279136,
      "memory_bytes": 2129920,
      "condensed_keys": 4096,
      "original_keys": 10000000,
      "approximate_ms_per_query": 0.016988362290248915,
      "reference_seconds": 31.855309874983504
    },
    {
      "method": "trained-coarse-centers",
      "beta": 1.0,
      "mean_output_l2_error": 0.0038692122373583863,
      "max_output_l2_error": 0.005279202422498929,
      "mean_relative_error": 0.005696620024139849,
      "memory_bytes": 2129920,
      "condensed_keys": 4096,
      "original_keys": 10000000,
      "approximate_ms_per_query": 0.0170972290050031,
      "reference_seconds": 31.855309874983504
    },
    {
      "method": "mass-centered",
      "beta": 8.0,
      "mean_output_l2_error": 0.028479506689504948,
      "max_output_l2_error": 0.04530668194313769,
      "mean_relative_error": 0.040126336043065834,
      "memory_bytes": 2129920,
      "condensed_keys": 4096,
      "original_keys": 10000000,
      "approximate_ms_per_query": 0.017011575693004488,
      "reference_seconds": 31.653848999994807
    },
    {
      "method": "normalized-centers",
      "beta": 8.0,
      "mean_output_l2_error": 0.09656238707338423,
      "max_output_l2_error": 0.11114597091908662,
      "mean_relative_error": 0.13605455317829307,
      "memory_bytes": 2129920,
      "condensed_keys": 4096,
      "original_keys": 10000000,
      "approximate_ms_per_query": 0.01696384717320143,
      "reference_seconds": 31.653848999994807
    },
    {
      "method": "trained-coarse-centers",
      "beta": 8.0,
      "mean_output_l2_error": 0.026600497529131954,
      "max_output_l2_error": 0.042855037560268976,
      "mean_relative_error": 0.037499639504337025,
      "memory_bytes": 2129920,
      "condensed_keys": 4096,
      "original_keys": 10000000,
      "approximate_ms_per_query": 0.017047139607484496,
      "reference_seconds": 31.653848999994807
    },
    {
      "method": "mass-centered",
      "beta": 32.0,
      "mean_output_l2_error": 0.09502695706525989,
      "max_output_l2_error": 0.1988528930952627,
      "mean_relative_error": 0.11545041228407046,
      "memory_bytes": 2129920,
      "condensed_keys": 4096,
      "original_keys": 10000000,
      "approximate_ms_per_query": 0.017262776367488186,
      "reference_seconds": 32.1964701670222
    },
    {
      "method": "normalized-centers",
      "beta": 32.0,
      "mean_output_l2_error": 0.1179407580042513,
      "max_output_l2_error": 0.18866350499772286,
      "mean_relative_error": 0.14289294938624722,
      "memory_bytes": 2129920,
      "condensed_keys": 4096,
      "original_keys": 10000000,
      "approximate_ms_per_query": 0.016982239259277776,
      "reference_seconds": 32.1964701670222
    },
    {
      "method": "trained-coarse-centers",
      "beta": 32.0,
      "mean_output_l2_error": 0.09139141844643739,
      "max_output_l2_error": 0.19330990065708084,
      "mean_relative_error": 0.11096133976430347,
      "memory_bytes": 2129920,
      "condensed_keys": 4096,
      "original_keys": 10000000,
      "approximate_ms_per_query": 0.017357319791244663,
      "reference_seconds": 32.1964701670222
    }
  ],
  "queries": 1024,
  "skew_strength": 0.3,
  "scope": "Exact streaming attention reference over 10M normalized real descriptors; original key payload is 5.12 GB, excludes common IDs/text. Condensation error is distinct from ANN recall."
}

==> anc/results/bigann10m/query_overlap.json <==
{
  "sift1m_query_rows": 10000,
  "bigann_query_rows": 10000,
  "exact_descriptor_overlap": 0
}

==> anc/results/bigann10m/results.json <==
{
  "config": {
    "n": 10000000,
    "d": 128,
    "source": "https://dl.fbaipublicfiles.com/billion-scale-ann-benchmarks/bigann/",
    "source_prefix_vectors": 10000000,
    "raw_hashes": {
      "base.1B.u8bin": "24f9c72cb7cf4cb388a2e6e2eeb939f671739be16e84edc9b3b52813063c918f",
      "query.public.10K.u8bin": "eca755831fc9a8004e14886df48b81109a8ed3bfc6b632509c93c0460a30d552"
    },
    "threads": 4,
    "queries_test": 6000,
    "native_metric": "squared L2 on normalized descriptors; exact cosine truth recomputed",
    "faiss_version": "1.15.1",
    "scope": "single-index engineering scalability control; no new descriptor model, no synthetic duplication"
  },
  "build": {
    "training_seconds": 17.20908891700674,
    "ingestion_seconds": 66.3021786250174,
    "n": 10000000,
    "d": 128,
    "nlist": 4096,
    "pq_m": 16,
    "pq_nbits": 8
  },
  "rows": [
    {
      "nprobe": 4,
      "hit10": 0.6721666666666667,
      "hit100": 0.708,
      "set_recall10": 0.43718333333333326,
      "ms_per_query": 0.02329126400096963,
      "index_file_bytes": 242261172,
      "approx_scanned_vectors": 9765.625
    },
    {
      "nprobe": 16,
      "hit10": 0.8401666666666666,
      "hit100": 0.9201666666666667,
      "set_recall10": 0.5124666666666667,
      "ms_per_query": 0.056844548671506345,
      "index_file_bytes": 242261172,
      "approx_scanned_vectors": 39062.5
    },
    {
      "nprobe": 64,
      "hit10": 0.8826666666666667,
      "hit100": 0.9861666666666666,
      "set_recall10": 0.5296166666666666,
      "ms_per_query": 0.17939531949620383,
      "index_file_bytes": 242261172,
      "approx_scanned_vectors": 156250.0
    },
    {
      "nprobe": 256,
      "hit10": 0.8861666666666667,
      "hit100": 0.9963333333333333,
      "set_recall10": 0.5313833333333333,
      "ms_per_query": 0.6159423888311721,
      "index_file_bytes": 242261172,
      "approx_scanned_vectors": 625000.0
    }
  ]
}

==> anc/results/block_growth.json <==
{
  "rows": [
    {
      "gamma": 0.15,
      "regime": "uniform",
      "beta": 8,
      "n": 4,
      "block_mass_ratio": 1.0,
      "time": 2.3633899909606133,
      "individual_mass_logratio_over_beta": 0.17328679513998632,
      "log_beta_time_over_beta": 0.36744232085956974,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 0.006362694671093135,
      "runtime_seconds": 0.0013687090249732137,
      "evaluations": 89
    },
    {
      "gamma": 0.15,
      "regime": "uniform",
      "beta": 12,
      "n": 7,
      "block_mass_ratio": 1.0,
      "time": 4.467019207297264,
      "individual_mass_logratio_over_beta": 0.17328679513998632,
      "log_beta_time_over_beta": 0.33180233266408615,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 0.0007230658256470623,
      "runtime_seconds": 0.0018469159840606153,
      "evaluations": 125
    },
    {
      "gamma": 0.15,
      "regime": "uniform",
      "beta": 16,
      "n": 12,
      "block_mass_ratio": 1.0,
      "time": 10.48812020712001,
      "individual_mass_logratio_over_beta": 0.15530666561175002,
      "log_beta_time_over_beta": 0.3201769956269613,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 3.515588647648754e-06,
      "runtime_seconds": 0.002326499961782247,
      "evaluations": 197
    },
    {
      "gamma": 0.15,
      "regime": "uniform",
      "beta": 20,
      "n": 21,
      "block_mass_ratio": 1.0,
      "time": 26.302384876083718,
      "individual_mass_logratio_over_beta": 0.1545521226679158,
      "log_beta_time_over_beta": 0.3132695944162778,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 8.05059100908653e-13,
      "runtime_seconds": 0.006049624993465841,
      "evaluations": 305
    },
    {
      "gamma": 0.15,
      "regime": "uniform",
      "beta": 24,
      "n": 37,
      "block_mass_ratio": 1.0,
      "time": 68.7423988758078,
      "individual_mass_logratio_over_beta": 0.1515660899885994,
      "log_beta_time_over_beta": 0.3086841666239911,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 4.989832816529417e-15,
      "runtime_seconds": 0.016449084039777517,
      "evaluations": 665
    },
    {
      "gamma": 0.25,
      "regime": "uniform",
      "beta": 8,
      "n": 8,
      "block_mass_ratio": 1.0,
      "time": 2.394044038217761,
      "individual_mass_logratio_over_beta": 0.25993019270997947,
      "log_beta_time_over_beta": 0.36905319298649264,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 0.006154501184623183,
      "runtime_seconds": 0.0011752499849535525,
      "evaluations": 89
    },
    {
      "gamma": 0.25,
      "regime": "uniform",
      "beta": 12,
      "n": 21,
      "block_mass_ratio": 1.0,
      "time": 4.717808348633331,
      "individual_mass_logratio_over_beta": 0.257586871113193,
      "log_beta_time_over_beta": 0.3363542507194071,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 0.0010141086283219254,
      "runtime_seconds": 0.0025292080244980752,
      "evaluations": 125
    },
    {
      "gamma": 0.25,
      "regime": "uniform",
      "beta": 16,
      "n": 55,
      "block_mass_ratio": 1.0,
      "time": 10.313312902402535,
      "individual_mass_logratio_over_beta": 0.2515844806709468,
      "log_beta_time_over_beta": 0.31912651860584645,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 6.064199604950172e-06,
      "runtime_seconds": 0.007290042005479336,
      "evaluations": 185
    },
    {
      "gamma": 0.25,
      "regime": "uniform",
      "beta": 20,
      "n": 149,
      "block_mass_ratio": 1.0,
      "time": 25.508469429793504,
      "individual_mass_logratio_over_beta": 0.25053176470481275,
      "log_beta_time_over_beta": 0.3117371402537812,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 2.2533824668913464e-12,
      "runtime_seconds": 0.04837625002255663,
      "evaluations": 305
    },
    {
      "gamma": 0.25,
      "regime": "uniform",
      "beta": 24,
      "n": 404,
      "block_mass_ratio": 1.0,
      "time": 68.77679469572472,
      "individual_mass_logratio_over_beta": 0.2500589532483813,
      "log_beta_time_over_beta": 0.30870500966641845,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 9.902791311044796e-15,
      "runtime_seconds": 0.5129799999995157,
      "evaluations": 653
    },
    {
      "gamma": 0.25,
      "regime": "extreme-within-block",
      "beta": 8,
      "n": 8,
      "block_mass_ratio": 1.0,
      "time": 2.3905218314995174,
      "individual_mass_logratio_over_beta": 1.6884093672102152,
      "log_beta_time_over_beta": 0.36886915291627426,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 0.004892804383001565,
      "runtime_seconds": 0.0012548749800771475,
      "evaluations": 89
    },
    {
      "gamma": 0.25,
      "regime": "extreme-within-block",
      "beta": 12,
      "n": 21,
      "block_mass_ratio": 1.0,
      "time": 4.480817824485488,
      "individual_mass_logratio_over_beta": 2.4625765884022415,
      "log_beta_time_over_beta": 0.3320593524719182,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 0.0007577438836350917,
      "runtime_seconds": 0.0024137080181390047,
      "evaluations": 125
    },
    {
      "gamma": 0.25,
      "regime": "extreme-within-block",
      "beta": 16,
      "n": 55,
      "block_mass_ratio": 1.0,
      "time": 10.013511006609386,
      "individual_mass_logratio_over_beta": 3.253488221082656,
      "log_beta_time_over_beta": 0.317282750248723,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 7.410719071582524e-06,
      "runtime_seconds": 0.006069957977160811,
      "evaluations": 185
    },
    {
      "gamma": 0.25,
      "regime": "extreme-within-block",
      "beta": 20,
      "n": 149,
      "block_mass_ratio": 1.0,
      "time": 23.70728421693957,
      "individual_mass_logratio_over_beta": 4.055374725482302,
      "log_beta_time_over_beta": 0.30807573126990884,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 1.379863064809885e-11,
      "runtime_seconds": 0.043292750022374094,
      "evaluations": 293
    },
    {
      "gamma": 0.25,
      "regime": "extreme-within-block",
      "beta": 24,
      "n": 404,
      "block_mass_ratio": 1.0,
      "time": 68.98381337134808,
      "individual_mass_logratio_over_beta": 4.8634458327540795,
      "log_beta_time_over_beta": 0.30883023827516254,
      "predicted_exponent": 0.3032932906528346,
      "final_within_block_diameter_bound": 3.181250192254743e-15,
      "runtime_seconds": 0.5203570420271717,
      "evaluations": 677
    }
  ],
  "scope": "Joint-limit evidence for noncollapsed balanced blocks, N=ceil(exp(gamma*beta)); full dense ODE, no imposed collisions. Finite-beta values do not prove the limit."
}

==> anc/results/budget_matched_pq.json <==
{
  "rows": [
    {
      "method": "pq64x64",
      "seed": 0,
      "index_bytes": 430016,
      "ndcg10": 0.6103071263187131,
      "recall100": 0.9133333333333333
    },
    {
      "method": "pq64x64",
      "seed": 1,
      "index_bytes": 430016,
      "ndcg10": 0.6136618955012941,
      "recall100": 0.9166666666666666
    },
    {
      "method": "pq64x64",
      "seed": 2,
      "index_bytes": 430016,
      "ndcg10": 0.6132051423567749,
      "recall100": 0.9176666666666667
    }
  ]
}

==> anc/results/calibration_fine_bounded_results.json <==
{
  "config": {
    "rank": 8,
    "seeds": [
      0,
      1,
      2
    ],
    "epochs": 40,
    "learning_rate": 0.01,
    "temperature": 20.0,
    "pq_m": 64,
    "pq_l": 48,
    "operator_norm_bound": 0.5,
    "selection": "best validation nDCG@10 checkpoint, including zero-update baseline",
    "provenance": "exploratory follow-up after inspecting the centroid-only pilot; no preregistration claim",
    "controls": [
      "skew UVt-VUt",
      "symmetric UVt+VUt",
      "general UVt"
    ],
    "index": "PQ: 64 subspaces, 48 codewords each; no original vectors at inference"
  },
  "rows": [
    {
      "method": "pq",
      "seed": 0,
      "ndcg10": 0.6095098904140709,
      "recall100": 0.915,
      "index_bytes": 405440
    },
    {
      "method": "skew",
      "seed": 0,
      "ndcg10": 0.6173751725700123,
      "recall100": 0.9166666666666666,
      "validation_ndcg10": 0.6149705629837217,
      "best_epoch": 28,
      "index_bytes": 430016,
      "training_seconds": 3.089653958042618,
      "operator_norm": 0.4999999701976776,
      "validation_history": [
        0.6001694483171781,
        0.6079754902262992,
        0.609371592066816,
        0.6135111434771148,
        0.6112215300374964,
        0.6104428531571351,
        0.609304361604771,
        0.6121069553074155,
        0.6141912803935301,
        0.6137004759034749,
        0.6148142939228434,
        0.614663699271496,
        0.6095170487760015,
        0.6110749657234016,
        0.6105087760014839,
        0.6093515748489007,
        0.6132364112210286,
        0.6105172796468481,
        0.6149372675752468,
        0.6125778374013061,
        0.6120409769024773,
        0.6110292137112648,
        0.6120864670542776,
        0.6100893880064916,
        0.6134801480437031,
        0.6118383465221732,
        0.6128431377213648,
        0.6122259103379709,
        0.6149705629837217,
        0.6095982249068559,
        0.6125725375627663,
        0.6117602100659425,
        0.6102051253512325,
        0.6102150157415953,
        0.6144217655208749,
        0.6094901052644462,
        0.6121141407524784,
        0.6139705619111815,
        0.6097549207454389,
        0.6073732186662472,
        0.6116504938666797
      ]
    },
    {
      "method": "symmetric",
      "seed": 0,
      "ndcg10": 0.6133200211874608,
      "recall100": 0.9166666666666666,
      "validation_ndcg10": 0.6149079266710212,
      "best_epoch": 32,
      "index_bytes": 430016,
      "training_seconds": 3.054398540989496,
      "operator_norm": 0.4999999701976776,
      "validation_history": [
        0.5982657928719055,
        0.6112311440412874,
        0.6060081145740656,
        0.6045662261428422,
        0.6055111864988441,
        0.6045367452077715,
        0.6086804534438095,
        0.6065726466847515,
        0.6056360803061205,
        0.6079200160519624,
        0.6082746543339175,
        0.6052939542383399,
        0.6047425947273665,
        0.6084313228953268,
        0.6084728671762843,
        0.6047581800981665,
        0.6086130222677322,
        0.6055091917142708,
        0.6061492569476229,
        0.6056995371808951,
        0.6056368248194307,
        0.6036256401724777,
        0.6004636038433019,
        0.604960960811222,
        0.6046022686369,
        0.6075211144193169,
        0.6085443551647476,
        0.6088128291377006,
        0.6068817817074964,
        0.610022737141661,
        0.608377978230428,
        0.6107436979921126,
        0.6149079266710212,
        0.6138463108089385,
        0.6128822238858828,
        0.6127928745425624,
        0.6113825801993734,
        0.6080426743946188,
        0.6092977593038748,
        0.6087977575497546,
        0.6047753246956835
      ]
    },
    {
      "method": "general",
      "seed": 0,
      "ndcg10": 0.6183571793118676,
      "recall100": 0.9066666666666666,
      "validation_ndcg10": 0.6257872355758001,
      "best_epoch": 2,
      "index_bytes": 430016,
      "training_seconds": 3.025830250000581,
      "operator_norm": 0.5,
      "validation_history": [
        0.6001694483171781,
        0.6157439796825709,
        0.6257872355758001,
        0.6244743627033466,
        0.6190584783155827,
        0.6204640434771496,
        0.6194258227967663,
        0.6220753425602714,
        0.6187905597371014,
        0.6172401554602567,
        0.6181034021651131,
        0.6171800252308753,
        0.6163736383295977,
        0.6181867466492305,
        0.6173091923127091,
        0.6130403542768106,
        0.6231044323409528,
        0.6149957261674194,
        0.6143791034975131,
        0.6156900001168717,
        0.618613354147393,
        0.6179094651877834,
        0.619664589272634,
        0.6164787727196169,
        0.6183394042581453,
        0.6198907565823901,
        0.6162983308918399,
        0.620834421709233,
        0.6173846179068064,
        0.6184314835322287,
        0.6179416379884934,
        0.6179644108801695,
        0.6182434558360428,
        0.6219672092886921,
        0.6191915932422144,
        0.6169357481234818,
        0.6163674177215938,
        0.6172614959413466,
        0.6191826428659281,
        0.617913380625575,
        0.618890265581017
      ]
    },
    {
      "method": "pq",
      "seed": 1,
      "ndcg10": 0.611657500031929,
      "recall100": 0.9133333333333333,
      "index_bytes": 405440
    },
    {
      "method": "skew",
      "seed": 1,
      "ndcg10": 0.6194349329280197,
      "recall100": 0.92,
      "validation_ndcg10": 0.6067181268165024,
      "best_epoch": 7,
      "index_bytes": 430016,
      "training_seconds": 3.1026445829775184,
      "operator_norm": 0.5000000596046448,
      "validation_history": [
        0.5831335863209095,
        0.603030758677576,
        0.5993191863709795,
        0.6017085621693621,
        0.6036943413398241,
        0.6038802035673981,
        0.6025922051995573,
        0.6067181268165024,
        0.6033755978110249,
        0.6048748036724962,
        0.6053532734973021,
        0.606075525970552,
        0.6058715750321465,
        0.6018074425084422,
        0.6037588815495831,
        0.6051077026865597,
        0.6033884177591607,
        0.603610836190781,
        0.6034760515646178,
        0.6045633082662012,
        0.6034687625648513,
        0.6017631035778883,
        0.6033386389806018,
        0.6004568231745776,
        0.6028115527339821,
        0.6004864431391113,
        0.6035321497771313,
        0.6014744928639051,
        0.6029293851514046,
        0.6015455446424567,
        0.6054899056884041,
        0.6022833416092445,
        0.6034285912464018,
        0.60499199905851,
        0.6002470863161405,
        0.6001250833246737,
        0.6000350697129567,
        0.605312812690503,
        0.604738999614398,
        0.6025908017791788,
        0.6028148938421383
      ]
    },
    {
      "method": "symmetric",
      "seed": 1,
      "ndcg10": 0.6122840298476385,
      "recall100": 0.9216666666666666,
      "validation_ndcg10": 0.6009761441002189,
      "best_epoch": 31,
      "index_bytes": 430016,
      "training_seconds": 3.085279749997426,
      "operator_norm": 0.4999999403953552,
      "validation_history": [
        0.5851930291788475,
        0.5985731821485824,
        0.5967530994791291,
        0.5967480824722174,
        0.5992940355932885,
        0.5988495652707294,
        0.5981653517706288,
        0.5990928602304875,
        0.5996080394814804,
        0.5981289059854737,
        0.6003783332143692,
        0.5990587121627728,
        0.5979670171017095,
        0.600129994812171,
        0.5990732356364583,
        0.6003203402787954,
        0.5984559349788389,
        0.5993334154321194,
        0.5970277476288895,
        0.599472726597325,
        0.5990712786712918,
        0.600035659513013,
        0.5990167928428255,
        0.599169439963375,
        0.5988342532793652,
        0.599919678772597,
        0.5986840799021808,
        0.5964379472501311,
        0.597655966338047,
        0.6001230413087477,
        0.6002162046647727,
        0.6009761441002189,
        0.5998375550474075,
        0.5974164086935795,
        0.5973054244914204,
        0.5968004793805746,
        0.5980310753101868,
        0.5972514165968172,
        0.6004049092139778,
        0.5973047575510524,
        0.5974913034602798
      ]
    },
    {
      "method": "general",
      "seed": 1,
      "ndcg10": 0.6181620497539033,
      "recall100": 0.9183333333333333,
      "validation_ndcg10": 0.6138045619468944,
      "best_epoch": 31,
      "index_bytes": 430016,
      "training_seconds": 3.0424272500094958,
      "operator_norm": 0.5000000596046448,
      "validation_history": [
        0.5831335863209095,
        0.6050791569274533,
        0.6084650007797464,
        0.6041339992083816,
        0.6079429552675647,
        0.6053726602244177,
        0.6095297769910833,
        0.6086394632945498,
        0.6088431651851729,
        0.6069736196610384,
        0.6072344416188397,
        0.6073956546268598,
        0.6067437932469274,
        0.6073924892969547,
        0.6051681757720893,
        0.6100022364313175,
        0.6084125848005355,
        0.6077102542710813,
        0.6082088829099124,
        0.6083198671120714,
        0.6071319711975225,
        0.6076644884895539,
        0.6087158714344855,
        0.6096403815744192,
        0.6044167931635385,
        0.6056443239206739,
        0.6102317097820882,
        0.6099364617990342,
        0.6074699724488852,
        0.6095933101143145,
        0.6124923254061875,
        0.6138045619468944,
        0.6087239332189203,
        0.6069452509245402,
        0.6079698220106623,
        0.6065422150149455,
        0.6069166766447132,
        0.6123213009228968,
        0.6059059271675785,
        0.6059378476862933,
        0.6072344416188397
      ]
    },
    {
      "method": "pq",
      "seed": 2,
      "ndcg10": 0.616865061732215,
      "recall100": 0.911,
      "index_bytes": 405440
    },
    {
      "method": "skew",
      "seed": 2,
      "ndcg10": 0.6261702079573417,
      "recall100": 0.9243333333333333,
      "validation_ndcg10": 0.6334017950512646,
      "best_epoch": 25,
      "index_bytes": 430016,
      "training_seconds": 3.199829082994256,
      "operator_norm": 0.4999999701976776,
      "validation_history": [
        0.6129326750544076,
        0.631845022536116,
        0.6297447777166464,
        0.6254611902015658,
        0.6328789249499879,
        0.6265499662177275,
        0.6306732605932818,
        0.6290789569831483,
        0.6290547894965413,
        0.6326144757921105,
        0.6258882798098544,
        0.6296098043157025,
        0.6290068416723958,
        0.6299540648017196,
        0.6315608066983597,
        0.6333786757589351,
        0.6267487654743751,
        0.6289473254681992,
        0.6295852786410545,
        0.6301517441389934,
        0.6267284086427699,
        0.6274270203564838,
        0.6304339408508209,
        0.6289311127751103,
        0.6256414752188386,
        0.6334017950512646,
        0.6291154450754598,
        0.6307365029730241,
        0.6297579260955233,
        0.6278745895322995,
        0.629089399094129,
        0.6277748376811605,
        0.6291514744241846,
        0.628096751562363,
        0.6289994438663891,
        0.6322789241178698,
        0.6295489815465667,
        0.627862542500609,
        0.6264940599958732,
        0.6279806269277539,
        0.6293827250961066
      ]
    },
    {
      "method": "symmetric",
      "seed": 2,
      "ndcg10": 0.623834168731597,
      "recall100": 0.9203333333333334,
      "validation_ndcg10": 0.6316655066921006,
      "best_epoch": 23,
      "index_bytes": 430016,
      "training_seconds": 3.6239700409932993,
      "operator_norm": 0.5000000596046448,
      "validation_history": [
        0.6121937645933806,
        0.6234140388949392,
        0.6213652303728705,
        0.6266832435788022,
        0.6287168164975832,
        0.6218747270488253,
        0.6240728648158941,
        0.624605475115686,
        0.6218045920529991,
        0.6266923358516168,
        0.6267109847658378,
        0.6213215956891509,
        0.6266814696527692,
        0.6224911769746387,
        0.6242721341771171,
        0.6240317149427718,
        0.6281576898285931,
        0.6277726772079031,
        0.6280575220172959,
        0.6291227515201375,
        0.62752611163008,
        0.6315985672882835,
        0.6266532894112851,
        0.6316655066921006,
        0.6272834500016241,
        0.629772426561201,
        0.6275008447087786,
        0.6297743835263675,
        0.631277502083263,
        0.6277835607287987,
        0.6274450454101704,
        0.6268634690030421,
        0.6295923774768304,
        0.6226733597048248,
        0.6211464878820466,
        0.6249532224829598,
        0.6246934657823304,
        0.6266107851907587,
        0.6246580753430861,
        0.6286187677391012,
        0.6280806897907574
      ]
    },
    {
      "method": "general",
      "seed": 2,
      "ndcg10": 0.629965913836434,
      "recall100": 0.917,
      "validation_ndcg10": 0.6338289730866246,
      "best_epoch": 1,
      "index_bytes": 430016,
      "training_seconds": 3.0176682499586605,
      "operator_norm": 0.5,
      "validation_history": [
        0.6129326750544076,
        0.6338289730866246,
        0.6277914623277525,
        0.6246760095799307,
        0.624995781337347,
        0.6220963627757211,
        0.6287928202455086,
        0.6258512056521411,
        0.6284325248315482,
        0.6262873783310647,
        0.6293721753516593,
        0.627265796446608,
        0.6267168499144045,
        0.625537462799495,
        0.6319339349678845,
        0.6296060485285612,
        0.6263464782972619,
        0.6283470781994407,
        0.6309511542597247,
        0.6290207642129152,
        0.6292289929244321,
        0.6300996806291354,
        0.6295248814123262,
        0.627330339148148,
        0.6234966385900123,
        0.6268944697749642,
        0.628001352731004,
        0.6288406191592828,
        0.6280802524524275,
        0.6312615506090922,
        0.6271591330636139,
        0.6285684740040356,
        0.6291839717892882,
        0.6255503511133039,
        0.6274754332714451,
        0.6313855506081755,
        0.6316362735467927,
        0.6291304338938996,
        0.6281798514108079,
        0.6244069326844983,
        0.6314985216083043
      ]
    }
  ],
  "paired_bootstrap": {
    "skew_minus_pq": {
      "mean": 0.008315953759052964,
      "low": 0.00048001875573350586,
      "high": 0.016113065103127166
    },
    "skew_minus_symmetric": {
      "mean": 0.004514031229559085,
      "low": -0.002176039189397132,
      "high": 0.011045760073032622
    },
    "skew_minus_general": {
      "mean": -0.0011682764822771115,
      "low": -0.005987178598675892,
      "high": 0.003455612835082244
    }
  }
}

==> anc/results/common_kernel_checks.json <==
{
  "passed": true,
  "cases": 300,
  "maximum_contraction_bound_violation": -2.9423645517455066e-06,
  "maximum_projective_identity_error": 6.661338147750939e-16,
  "scope": "Common weighted-kernel diameter inequality with heterogeneous masses, not a formal proof of the full asymptotic theorem."
}

==> anc/results/deep_equation_checks.json <==
{
  "passed": true,
  "independent_skew_basis_cases": 60,
  "max_solution_difference": 9.76249525946461e-13,
  "max_directional_derivative_error": 5.471005593005174e-13,
  "max_projected_operator_norm": 0.020000000000000046,
  "centered_attention_cases": 240,
  "worst_error_to_bound_ratio": 0.1598258212130655,
  "worst_logpartition_violation": 0.0,
  "sharpness": [
    {
      "radius": 0.09983341664682815,
      "error_over_r2": 1.9738392040814146,
      "error_over_r3": 19.77132778159933
    },
    {
      "radius": 0.009999833334166664,
      "error_over_r2": 1.9997333848790202,
      "error_over_r3": 199.97667141576096
    },
    {
      "radius": 0.0009999998333333417,
      "error_over_r2": 1.9999973333384888,
      "error_over_r3": 1999.9976666714163
    },
    {
      "radius": 9.999999983333334e-05,
      "error_over_r2": 1.999999973333334,
      "error_over_r3": 19999.99976666667
    }
  ],
  "ann_metric_direction": true,
  "directed_interval_suboptimality_bound": "[4.612224160665551729979760831511648274467437731944337847317589349e-33, 4.6122241606655517299797608315116482744674377615935365816834427029e-33]",
  "independent_margin_solution_error": 2.1876782011535153e-16,
  "scope": "analytic statements have handwritten proofs; these are independent numerical falsification checks, not a formalization of analysis"
}

==> anc/results/frozen_config.json <==
{
  "beta": 12.0,
  "dt": 0.25,
  "seeds": [
    0,
    1,
    2
  ],
  "budgets": [
    128,
    256,
    512
  ],
  "learned": {
    "eps": 0.3,
    "steps": 4
  },
  "reciprocal": {
    "eps": 0.0,
    "steps": 4
  },
  "selection": "validation nDCG@10, K=256, seed=0; no test metrics consulted",
  "method": "rank-8 skew projection of fitting-query positive-pair moment",
  "validation_results": [
    {
      "ndcg10": 0.0799553280384453,
      "recall10": 0.18426501035196685,
      "recall100": 0.6521739130434783,
      "index_bytes": 415996,
      "build_seconds": 0.22000179201131687,
      "query_seconds_with_metrics": 3.5369251588085705e-05,
      "mean_radius": 0.9432624578475952,
      "max_radius": 1.2691476345062256,
      "max_score_error": 0.6578800678253174,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "eps": 0.0,
      "steps": 0
    },
    {
      "ndcg10": 0.08939806063369314,
      "recall10": 0.19668737060041405,
      "recall100": 0.6366459627329193,
      "index_bytes": 415996,
      "build_seconds": 0.21590050001395866,
      "query_seconds_with_metrics": 3.290877728307295e-05,
      "mean_radius": 0.9358606338500977,
      "max_radius": 1.2657376527786255,
      "max_score_error": 0.6578800678253174,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "eps": 0.0,
      "steps": 2
    },
    {
      "ndcg10": 0.10697213844505449,
      "recall10": 0.22981366459627328,
      "recall100": 0.6739130434782609,
      "index_bytes": 415996,
      "build_seconds": 0.21705491701141,
      "query_seconds_with_metrics": 3.301653110550681e-05,
      "mean_radius": 0.9261530637741089,
      "max_radius": 1.2613695859909058,
      "max_score_error": 0.6578800678253174,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "eps": 0.0,
      "steps": 4
    },
    {
      "ndcg10": 0.09324187582343894,
      "recall10": 0.20600414078674947,
      "recall100": 0.6770186335403726,
      "index_bytes": 415996,
      "build_seconds": 0.21832116699079052,
      "query_seconds_with_metrics": 3.2066952215039024e-05,
      "mean_radius": 0.9361928105354309,
      "max_radius": 1.2679961919784546,
      "max_score_error": 0.6578800678253174,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "eps": 0.3,
      "steps": 2
    },
    {
      "ndcg10": 0.11463662424619395,
      "recall10": 0.23809523809523805,
      "recall100": 0.6739130434782609,
      "index_bytes": 415996,
      "build_seconds": 0.21901858295314014,
      "query_seconds_with_metrics": 3.35687556349386e-05,
      "mean_radius": 0.9321879744529724,
      "max_radius": 1.2695773839950562,
      "max_score_error": 0.6578800678253174,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "eps": 0.3,
      "steps": 4
    },
    {
      "ndcg10": 0.09902848315943812,
      "recall10": 0.21221532091097306,
      "recall100": 0.6801242236024845,
      "index_bytes": 415996,
      "build_seconds": 0.21934491698630154,
      "query_seconds_with_metrics": 3.2995415686035986e-05,
      "mean_radius": 0.9330529570579529,
      "max_radius": 1.2674498558044434,
      "max_score_error": 0.6578800678253174,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "eps": -0.3,
      "steps": 2
    },
    {
      "ndcg10": 0.10536141813603117,
      "recall10": 0.2236024844720497,
      "recall100": 0.6956521739130435,
      "index_bytes": 415996,
      "build_seconds": 0.21955629100557417,
      "query_seconds_with_metrics": 3.3288886378006126e-05,
      "mean_radius": 0.9291767477989197,
      "max_radius": 1.2651770114898682,
      "max_score_error": 0.6578800678253174,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "eps": -0.3,
      "steps": 4
    }
  ]
}

==> anc/results/growing_clock_checks.json <==
{
  "passed": true,
  "full_flow_cases": [
    {
      "n": 2,
      "d": 3,
      "beta": 8,
      "time": 2.3832597853234687,
      "log_beta_time_over_beta": 0.36848884374208074,
      "limiting_exponent": 0.3032932906528346,
      "projective_normal_excess": 0.0,
      "cone_minimum": 0.9208995535988638
    },
    {
      "n": 2,
      "d": 3,
      "beta": 16,
      "time": 10.360207206797396,
      "log_beta_time_over_beta": 0.3194100599704517,
      "limiting_exponent": 0.3032932906528346,
      "projective_normal_excess": 0.0,
      "cone_minimum": 0.9210851850789836
    },
    {
      "n": 2,
      "d": 3,
      "beta": 24,
      "time": 69.25800013738953,
      "log_beta_time_over_beta": 0.30899552059135466,
      "limiting_exponent": 0.3032932906528346,
      "projective_normal_excess": 0.0,
      "cone_minimum": 0.9208878734226656
    },
    {
      "n": 8,
      "d": 3,
      "beta": 8,
      "time": 2.378074714801152,
      "log_beta_time_over_beta": 0.3682165948288895,
      "limiting_exponent": 0.3032932906528346,
      "projective_normal_excess": 0.0,
      "cone_minimum": 0.9208614005515176
    },
    {
      "n": 8,
      "d": 3,
      "beta": 16,
      "time": 10.370574306944825,
      "log_beta_time_over_beta": 0.3194725702827424,
      "limiting_exponent": 0.3032932906528346,
      "projective_normal_excess": 0.0,
      "cone_minimum": 0.9209173291122192
    },
    {
      "n": 8,
      "d": 3,
      "beta": 24,
      "time": 68.89982826736858,
      "log_beta_time_over_beta": 0.3087794798280596,
      "limiting_exponent": 0.3032932906528346,
      "projective_normal_excess": 0.0,
      "cone_minimum": 0.9209733677439984
    },
    {
      "n": 8,
      "d": 5,
      "beta": 8,
      "time": 2.381002428804159,
      "log_beta_time_over_beta": 0.36837039115767334,
      "limiting_exponent": 0.3032932906528346,
      "projective_normal_excess": 0.0,
      "cone_minimum": 0.9207075860351028
    },
    {
      "n": 8,
      "d": 5,
      "beta": 16,
      "time": 10.387004722335377,
      "log_beta_time_over_beta": 0.3195715125702725,
      "limiting_exponent": 0.3032932906528346,
      "projective_normal_excess": 0.0,
      "cone_minimum": 0.9209113580022326
    },
    {
      "n": 8,
      "d": 5,
      "beta": 24,
      "time": 68.73944987154776,
      "log_beta_time_over_beta": 0.30868237911271396,
      "limiting_exponent": 0.3032932906528346,
      "projective_normal_excess": 0.0,
      "cone_minimum": 0.9210266391395434
    }
  ],
  "exponential_mass_counterexample": [
    {
      "beta": 40,
      "estimated_exponent": 0.2220474160969718,
      "predicted": 0.2032932906528346
    },
    {
      "beta": 100,
      "estimated_exponent": 0.21022422363451035,
      "predicted": 0.2032932906528346
    },
    {
      "beta": 200,
      "estimated_exponent": 0.2066847674985727,
      "predicted": 0.2032932906528346
    }
  ],
  "scope": "numerical checks of stated hypotheses, not proof of the limiting theorem"
}

==> anc/results/host_profile.json <==
{
  "cpu": "Apple M4 Pro",
  "logical_cpus": 14,
  "ram_bytes": 51539607552,
  "operating_system": "26.3",
  "architecture": "arm64",
  "python": "3.14.2",
  "faiss_threads": 4,
  "timing_scope": "median of three warmed full-test batches; metric computation excluded; no GPU search"
}

==> anc/results/independent_checks.json <==
{
  "ode_methods": [
    {
      "beta": 12,
      "DOP853": {
        "time": 4.617176925864441,
        "sphere_drift": 3.13130632534353e-11,
        "nfev": 317
      },
      "Radau": {
        "time": 4.617176925806111,
        "sphere_drift": 8.373968185537706e-12,
        "nfev": 3163
      },
      "relative_difference": 1.2633227797209656e-11
    },
    {
      "beta": 20,
      "DOP853": {
        "time": 25.29154367722369,
        "sphere_drift": 6.709988120690014e-11,
        "nfev": 785
      },
      "Radau": {
        "time": 25.291543677384674,
        "sphere_drift": 2.0720092308579297e-12,
        "nfev": 6960
      },
      "relative_difference": 6.3651306447809475e-12
    },
    {
      "beta": 30,
      "DOP853": {
        "time": 317.9790263115615,
        "sphere_drift": 4.5647254864888964e-09,
        "nfev": 1973
      },
      "Radau": {
        "time": 317.97902630964774,
        "sphere_drift": 9.545697565727096e-13,
        "nfev": 9175
      },
      "relative_difference": 6.018519016492974e-12
    }
  ],
  "interval_constants": {
    "B0": "[0.0784187939429906125595459830800283824109811569, 0.078418793942990612559545983080028382411038554]",
    "Gshield": "[0.187507338596142355175701034477804722987381424, 0.187507338596142355175701034477804722987450301]",
    "Gsecond": "[0.303293290652834579079250018357675073898200044, 0.303293290652834579079250018357675073898223003]",
    "shield_gap": "[0.10908854465315174261615505139777634057634287, 0.109088544653151742616155051397776340576469144]"
  },
  "boundary_layer_quadrature": [
    {
      "beta": 100,
      "beta_phi": "1.12629572130201306598514701666299924094958628518813669076553",
      "limit": "1.15524530093324218236205353576362761345916689060042542353447"
    },
    {
      "beta": 300,
      "beta_phi": "1.14493126951738054235513550622786373033555110309253523395142",
      "limit": "1.15524530093324218236205353576362761345916689060042542353447"
    },
    {
      "beta": 1000,
      "beta_phi": "1.15207198440760671922115776360537622289118315923996584210184",
      "limit": "1.15524530093324218236205353576362761345916689060042542353447"
    }
  ],
  "scope": "complementary computation; not a fully formal ODE or interval proof"
}

==> anc/results/large_ann/config.json <==
{
  "dataset": "SIFT1M normalized to unit length",
  "n": 1000000,
  "d": 128,
  "fit_queries": 2000,
  "validation_queries": 2000,
  "test_queries": 6000,
  "seeds": [
    0,
    1,
    2
  ],
  "threads": 4,
  "m": 16,
  "nbits": 8,
  "calibration": "convex score distortion; lambda validation grid 1e-6,1e-5,1e-4; norm bound .5; rank at most 16",
  "source_url": "https://ann-benchmarks.com/sift-128-euclidean.hdf5",
  "source_sha256": "dd6f0a6ed6b7ebb8934680f861a33ed01ff33991eaee4fd60914d854a0ca5984",
  "primary_metric": "exact-cosine nearest-neighbor hit@10; separate from semantic relevance nDCG",
  "search": "FAISS exhaustive PQ lookup-table scan, 100 candidates; times exclude metric computation",
  "faiss_version": "1.15.1"
}

==> anc/results/large_ann/major_controls.json <==
{
  "rows": [
    {
      "method": "PQ-L2+plain",
      "seed": 0,
      "hit10": 0.8948333333333334,
      "hit100": 0.9983333333333333,
      "set_recall10": 0.5535333333333333,
      "index_bytes": 16131158,
      "ms_per_query": 0.7338189514994156,
      "selected_lambda": null
    },
    {
      "method": "PQ-L2+skew",
      "seed": 0,
      "hit10": 0.8911666666666667,
      "hit100": 0.9978333333333333,
      "set_recall10": 0.5474333333333333,
      "index_bytes": 16139350,
      "ms_per_query": 0.7410321945014099,
      "selected_lambda": 0.0001
    },
    {
      "method": "OPQ-L2+plain",
      "seed": 0,
      "hit10": 0.8348333333333333,
      "hit100": 0.9936666666666667,
      "set_recall10": 0.4865,
      "index_bytes": 16196694,
      "ms_per_query": 0.7282421318329094,
      "selected_lambda": null
    },
    {
      "method": "OPQ-L2+skew",
      "seed": 0,
      "hit10": 0.829,
      "hit100": 0.9923333333333333,
      "set_recall10": 0.4798166666666668,
      "index_bytes": 16204886,
      "ms_per_query": 0.7276625833280074,
      "selected_lambda": 1e-05
    },
    {
      "method": "PQ-L2+plain",
      "seed": 1,
      "hit10": 0.8901666666666667,
      "hit100": 0.998,
      "set_recall10": 0.5512666666666666,
      "index_bytes": 16131158,
      "ms_per_query": 0.7283152151697626,
      "selected_lambda": null
    },
    {
      "method": "PQ-L2+skew",
      "seed": 1,
      "hit10": 0.8896666666666667,
      "hit100": 0.9973333333333333,
      "set_recall10": 0.5461833333333334,
      "index_bytes": 16139350,
      "ms_per_query": 0.7300077846642429,
      "selected_lambda": 1e-06
    },
    {
      "method": "OPQ-L2+plain",
      "seed": 1,
      "hit10": 0.8311666666666667,
      "hit100": 0.9945,
      "set_recall10": 0.48573333333333335,
      "index_bytes": 16196694,
      "ms_per_query": 0.7651654026606897,
      "selected_lambda": null
    },
    {
      "method": "OPQ-L2+skew",
      "seed": 1,
      "hit10": 0.8256666666666667,
      "hit100": 0.9931666666666666,
      "set_recall10": 0.4811666666666667,
      "index_bytes": 16204886,
      "ms_per_query": 0.7603515276665954,
      "selected_lambda": 0.0001
    },
    {
      "method": "PQ-L2+plain",
      "seed": 2,
      "hit10": 0.8926666666666667,
      "hit100": 0.9978333333333333,
      "set_recall10": 0.5508833333333334,
      "index_bytes": 16131158,
      "ms_per_query": 0.7293691875044411,
      "selected_lambda": null
    },
    {
      "method": "PQ-L2+skew",
      "seed": 2,
      "hit10": 0.8906666666666667,
      "hit100": 0.9971666666666666,
      "set_recall10": 0.5437166666666666,
      "index_bytes": 16139350,
      "ms_per_query": 0.7407806666742545,
      "selected_lambda": 1e-06
    },
    {
      "method": "OPQ-L2+plain",
      "seed": 2,
      "hit10": 0.8411666666666666,
      "hit100": 0.9941666666666666,
      "set_recall10": 0.4850666666666666,
      "index_bytes": 16196694,
      "ms_per_query": 0.7809522499931821,
      "selected_lambda": null
    },
    {
      "method": "OPQ-L2+skew",
      "seed": 2,
      "hit10": 0.8316666666666667,
      "hit100": 0.993,
      "set_recall10": 0.47619999999999996,
      "index_bytes": 16204886,
      "ms_per_query": 0.7717199236600815,
      "selected_lambda": 1e-06
    }
  ],
  "rank_ablation": [
    {
      "rank": 2,
      "hit10": 0.8913333333333333,
      "hit100": 0.9978333333333333,
      "correction_bytes": 1024,
      "distortion": 0.0002765036923265241,
      "operator_norm": 0.06221229791550336
    },
    {
      "rank": 4,
      "hit10": 0.891,
      "hit100": 0.9978333333333333,
      "correction_bytes": 2048,
      "distortion": 0.0002755417049950185,
      "operator_norm": 0.06221229791550337
    },
    {
      "rank": 8,
      "hit10": 0.8913333333333333,
      "hit100": 0.9978333333333333,
      "correction_bytes": 4096,
      "distortion": 0.0002752911018100301,
      "operator_norm": 0.06221229791550336
    },
    {
      "rank": 16,
      "hit10": 0.8911666666666667,
      "hit100": 0.9978333333333333,
      "correction_bytes": 8192,
      "distortion": 0.00027518017014756014,
      "operator_norm": 0.0622122979155034
    },
    {
      "rank": 32,
      "hit10": 0.8916666666666667,
      "hit100": 0.9978333333333333,
      "correction_bytes": 16384,
      "distortion": 0.0002751448243145229,
      "operator_norm": 0.062212297915503374
    }
  ],
  "paired_bootstrap": {
    "PQ": {
      "mean": -0.0020555555555555553,
      "low": -0.004390277777777778,
      "high": 0.0003333333333333333
    },
    "OPQ": {
      "mean": -0.006944444444444444,
      "low": -0.00961111111111111,
      "high": -0.004277777777777778
    }
  },
  "scope": "Natural squared-L2 ADC search on normalized descriptors; exact ground truth remains cosine. Dense 128-by-128 correction and optional OPQ rotation included in timing."
}

==> anc/results/large_ann/margin_results.json <==
{
  "rows": [
    {
      "method": "PQ-L2+margin-skew",
      "seed": 0,
      "hit10": 0.8941666666666667,
      "hit100": 0.9983333333333333,
      "set_recall10": 0.55175,
      "selected_lambda": 0.001,
      "gradient_residual": 7.38941039145255e-13,
      "preprojection_gap_bound": 2.730169296665347e-22,
      "validation_grid": [
        {
          "lambda_": 1e-05,
          "validation_hit10": 0.8645
        },
        {
          "lambda_": 0.0001,
          "validation_hit10": 0.8835
        },
        {
          "lambda_": 0.001,
          "validation_hit10": 0.893
        }
      ],
      "index_bytes": 16139350,
      "ms_per_query": 0.7666132015001494
    },
    {
      "method": "PQ-L2+margin-symmetric",
      "seed": 0,
      "hit10": 0.903,
      "hit100": 0.9986666666666667,
      "set_recall10": 0.5575833333333333,
      "selected_lambda": 0.001,
      "gradient_residual": 5.989109313091087e-13,
      "preprojection_gap_bound": 1.7934715182077197e-22,
      "validation_grid": [
        {
          "lambda_": 1e-05,
          "validation_hit10": 0.8615
        },
        {
          "lambda_": 0.0001,
          "validation_hit10": 0.8835
        },
        {
          "lambda_": 0.001,
          "validation_hit10": 0.897
        }
      ],
      "index_bytes": 16139414,
      "ms_per_query": 0.7672453193323842
    },
    {
      "method": "PQ-L2+margin-general",
      "seed": 0,
      "hit10": 0.9021666666666667,
      "hit100": 0.9988333333333334,
      "set_recall10": 0.5554833333333332,
      "selected_lambda": 0.001,
      "gradient_residual": 1.5853707699608654e-12,
      "preprojection_gap_bound": 1.2567002391231534e-21,
      "validation_grid": [
        {
          "lambda_": 1e-05,
          "validation_hit10": 0.868
        },
        {
          "lambda_": 0.0001,
          "validation_hit10": 0.874
        },
        {
          "lambda_": 0.001,
          "validation_hit10": 0.893
        }
      ],
      "index_bytes": 16147542,
      "ms_per_query": 0.7397885764949024
    },
    {
      "method": "PQ-L2+margin-skew",
      "seed": 1,
      "hit10": 0.894,
      "hit100": 0.9981666666666666,
      "set_recall10": 0.5509833333333334,
      "selected_lambda": 0.001,
      "gradient_residual": 6.977879483080235e-13,
      "preprojection_gap_bound": 2.4345401040196044e-22,
      "validation_grid": [
        {
          "lambda_": 1e-05,
          "validation_hit10": 0.8575
        },
        {
          "lambda_": 0.0001,
          "validation_hit10": 0.877
        },
        {
          "lambda_": 0.001,
          "validation_hit10": 0.888
        }
      ],
      "index_bytes": 16139350,
      "ms_per_query": 0.7334755208382072
    },
    {
      "method": "PQ-L2+margin-symmetric",
      "seed": 1,
      "hit10": 0.8955,
      "hit100": 0.999,
      "set_recall10": 0.5565166666666668,
      "selected_lambda": 0.001,
      "gradient_residual": 6.776084516901096e-13,
      "preprojection_gap_bound": 2.295766069009338e-22,
      "validation_grid": [
        {
          "lambda_": 1e-05,
          "validation_hit10": 0.872
        },
        {
          "lambda_": 0.0001,
          "validation_hit10": 0.8845
        },
        {
          "lambda_": 0.001,
          "validation_hit10": 0.897
        }
      ],
      "index_bytes": 16139414,
      "ms_per_query": 0.7435683958368221
    },
    {
      "method": "PQ-L2+margin-general",
      "seed": 1,
      "hit10": 0.894,
      "hit100": 0.9988333333333334,
      "set_recall10": 0.55415,
      "selected_lambda": 0.001,
      "gradient_residual": 1.6526923889676703e-12,
      "preprojection_gap_bound": 1.3656960662758325e-21,
      "validation_grid": [
        {
          "lambda_": 1e-05,
          "validation_hit10": 0.8565
        },
        {
          "lambda_": 0.0001,
          "validation_hit10": 0.8795
        },
        {
          "lambda_": 0.001,
          "validation_hit10": 0.8935
        }
      ],
      "index_bytes": 16147542,
      "ms_per_query": 0.7304401319997851
    },
    {
      "method": "PQ-L2+margin-skew",
      "seed": 2,
      "hit10": 0.8961666666666667,
      "hit100": 0.9978333333333333,
      "set_recall10": 0.5501833333333334,
      "selected_lambda": 0.001,
      "gradient_residual": 7.377100789797665e-13,
      "preprojection_gap_bound": 2.721080803141667e-22,
      "validation_grid": [
        {
          "lambda_": 1e-05,
          "validation_hit10": 0.868
        },
        {
          "lambda_": 0.0001,
          "validation_hit10": 0.8825
        },
        {
          "lambda_": 0.001,
          "validation_hit10": 0.8925
        }
      ],
      "index_bytes": 16139350,
      "ms_per_query": 0.7341640833377218
    },
    {
      "method": "PQ-L2+margin-symmetric",
      "seed": 2,
      "hit10": 0.9003333333333333,
      "hit100": 0.9981666666666666,
      "set_recall10": 0.5563,
      "selected_lambda": 0.001,
      "gradient_residual": 6.896475740508509e-13,
      "preprojection_gap_bound": 2.37806888197112e-22,
      "validation_grid": [
        {
          "lambda_": 1e-05,
          "validation_hit10": 0.874
        },
        {
          "lambda_": 0.0001,
          "validation_hit10": 0.885
        },
        {
          "lambda_": 0.001,
          "validation_hit10": 0.8975
        }
      ],
      "index_bytes": 16139414,
      "ms_per_query": 0.7289702359994408
    },
    {
      "method": "PQ-L2+margin-general",
      "seed": 2,
      "hit10": 0.9011666666666667,
      "hit100": 0.9985,
      "set_recall10": 0.5534666666666667,
      "selected_lambda": 0.001,
      "gradient_residual": 1.509846167315582e-12,
      "preprojection_gap_bound": 1.1398177244787763e-21,
      "validation_grid": [
        {
          "lambda_": 1e-05,
          "validation_hit10": 0.8605
        },
        {
          "lambda_": 0.0001,
          "validation_hit10": 0.88
        },
        {
          "lambda_": 0.001,
          "validation_hit10": 0.895
        }
      ],
      "index_bytes": 16147542,
      "ms_per_query": 0.7285382708359975
    }
  ],
  "paired_bootstrap": {
    "plain": {
      "mean": 0.0022222222222222222,
      "low": 0.00022222222222222202,
      "high": 0.004277777777777778
    },
    "symmetric": {
      "mean": -0.004833333333333334,
      "low": -0.0070555555555555545,
      "high": -0.002555555555555556
    },
    "general": {
      "mean": -0.004333333333333333,
      "low": -0.006666666666666667,
      "high": -0.002
    }
  },
  "scope": "Hard-negative gap regression fitted only on 2000 fitting queries; three validation-selected ridge penalties; dense correction included in timed query path."
}

==> anc/results/large_ann/results.json <==
{
  "config": {
    "dataset": "SIFT1M normalized to unit length",
    "n": 1000000,
    "d": 128,
    "fit_queries": 2000,
    "validation_queries": 2000,
    "test_queries": 6000,
    "seeds": [
      0,
      1,
      2
    ],
    "threads": 4,
    "m": 16,
    "nbits": 8,
    "calibration": "convex score distortion; lambda validation grid 1e-6,1e-5,1e-4; norm bound .5; rank at most 16",
    "source_url": "https://ann-benchmarks.com/sift-128-euclidean.hdf5",
    "source_sha256": "dd6f0a6ed6b7ebb8934680f861a33ed01ff33991eaee4fd60914d854a0ca5984",
    "primary_metric": "exact-cosine nearest-neighbor hit@10; separate from semantic relevance nDCG",
    "search": "FAISS exhaustive PQ lookup-table scan, 100 candidates; times exclude metric computation",
    "faiss_version": "1.15.1"
  },
  "rows": [
    {
      "method": "PQ+plain",
      "seed": 0,
      "hit1": 0.145,
      "hit10": 0.422,
      "hit100": 0.7756666666666666,
      "set_recall10": 0.22521666666666665,
      "index_bytes": 16131158,
      "ms_per_query": 0.7277378055053608,
      "build_seconds": 4.152030500001274,
      "certificate": null,
      "operator_norm": 0.0,
      "search_seconds": [
        4.557659916987177,
        4.364812833024189,
        4.366426833032165
      ]
    },
    {
      "method": "PQ+skew",
      "seed": 0,
      "hit1": 0.14466666666666667,
      "hit10": 0.4251666666666667,
      "hit100": 0.7813333333333333,
      "set_recall10": 0.22805,
      "index_bytes": 16139350,
      "ms_per_query": 0.7298327916748045,
      "build_seconds": 4.152030500001274,
      "certificate": {
        "iterations": 251,
        "gradient_residual": 9.044757923685167e-15,
        "objective": 0.00027397402869017986,
        "zero_objective": 0.0002825462685440344,
        "suboptimality_upper_bound": 4.09038229490328e-24,
        "lambda_": 1e-05,
        "kind": "skew",
        "validation_hit10": 0.4475,
        "selected_lambda": 1e-05,
        "projected_objective": 0.0002745422631515603
      },
      "operator_norm": 0.09045774366439824,
      "search_seconds": [
        4.387498416006565,
        4.378996750048827,
        4.366071583004668
      ]
    },
    {
      "method": "PQ+symmetric",
      "seed": 0,
      "hit1": 0.14516666666666667,
      "hit10": 0.42633333333333334,
      "hit100": 0.783,
      "set_recall10": 0.23,
      "index_bytes": 16139414,
      "ms_per_query": 0.7296020625023326,
      "build_seconds": 4.152030500001274,
      "certificate": {
        "iterations": 309,
        "gradient_residual": 8.516282426464265e-15,
        "objective": 0.00026177043580509474,
        "zero_objective": 0.0002825462685440344,
        "suboptimality_upper_bound": 3.6263533183652044e-24,
        "lambda_": 1e-05,
        "kind": "symmetric",
        "validation_hit10": 0.448,
        "selected_lambda": 1e-05,
        "projected_objective": 0.0002647264285183957
      },
      "operator_norm": 0.17809935121258258,
      "search_seconds": [
        4.373494583007414,
        4.395640083006583,
        4.377612375013996
      ]
    },
    {
      "method": "PQ+general",
      "seed": 0,
      "hit1": 0.14633333333333334,
      "hit10": 0.429,
      "hit100": 0.7868333333333334,
      "set_recall10": 0.22946666666666665,
      "index_bytes": 16147542,
      "ms_per_query": 0.7298890624952037,
      "build_seconds": 4.152030500001274,
      "certificate": {
        "iterations": 394,
        "gradient_residual": 6.421221681801972e-15,
        "objective": 0.00025316736409246337,
        "zero_objective": 0.0002825462685440344,
        "suboptimality_upper_bound": 2.061604394342187e-24,
        "lambda_": 1e-05,
        "kind": "general",
        "validation_hit10": 0.455,
        "selected_lambda": 1e-05,
        "projected_objective": 0.0002543769242078198
      },
      "operator_norm": 0.1639544242227786,
      "search_seconds": [
        4.379334374971222,
        4.3978901249938644,
        4.365782584005501
      ]
    },
    {
      "method": "OPQ+plain",
      "seed": 0,
      "hit1": 0.10933333333333334,
      "hit10": 0.3385,
      "hit100": 0.7163333333333334,
      "set_recall10": 0.1878,
      "index_bytes": 16196694,
      "ms_per_query": 0.7285608681656109,
      "build_seconds": 10.21720583300339,
      "certificate": null,
      "operator_norm": 0.0,
      "search_seconds": [
        4.538819624984171,
        4.3708958749775775,
        4.371365208993666
      ]
    },
    {
      "method": "OPQ+skew",
      "seed": 0,
      "hit1": 0.11166666666666666,
      "hit10": 0.3485,
      "hit100": 0.7261666666666666,
      "set_recall10": 0.19168333333333332,
      "index_bytes": 16204886,
      "ms_per_query": 0.7304565069983558,
      "build_seconds": 10.21720583300339,
      "certificate": {
        "iterations": 731,
        "gradient_residual": 9.833733027877204e-15,
        "objective": 0.0002935836861053999,
        "zero_objective": 0.00029898859596974787,
        "suboptimality_upper_bound": 4.8351152631781477e-23,
        "lambda_": 1e-06,
        "kind": "skew",
        "validation_hit10": 0.3765,
        "selected_lambda": 1e-06,
        "projected_objective": 0.0002948993315483761
      },
      "operator_norm": 0.1835055573084005,
      "search_seconds": [
        4.360428792017046,
        4.384260333026759,
        4.382739041990135
      ]
    },
    {
      "method": "OPQ+symmetric",
      "seed": 0,
      "hit1": 0.11,
      "hit10": 0.3456666666666667,
      "hit100": 0.7235,
      "set_recall10": 0.19101666666666664,
      "index_bytes": 16204950,
      "ms_per_query": 0.729486972161491,
      "build_seconds": 10.21720583300339,
      "certificate": {
        "iterations": 311,
        "gradient_residual": 9.624126651233738e-15,
        "objective": 0.00028869537744947933,
        "zero_objective": 0.00029898859596974787,
        "suboptimality_upper_bound": 4.631190689949377e-24,
        "lambda_": 1e-05,
        "kind": "symmetric",
        "validation_hit10": 0.3765,
        "selected_lambda": 1e-05,
        "projected_objective": 0.00029117903929644676
      },
      "operator_norm": 0.11777581188088311,
      "search_seconds": [
        4.3769218329689465,
        4.38120845798403,
        4.372661542030983
      ]
    },
    {
      "method": "OPQ+general",
      "seed": 0,
      "hit1": 0.11183333333333334,
      "hit10": 0.364,
      "hit100": 0.7401666666666666,
      "set_recall10": 0.19903333333333337,
      "index_bytes": 16213078,
      "ms_per_query": 0.7298461388369711,
      "build_seconds": 10.21720583300339,
      "certificate": {
        "iterations": 386,
        "gradient_residual": 9.873989056566337e-15,
        "objective": 0.00028090089563317277,
        "zero_objective": 0.00029898859596974787,
        "suboptimality_upper_bound": 4.8747829944595905e-24,
        "lambda_": 1e-05,
        "kind": "general",
        "validation_hit10": 0.393,
        "selected_lambda": 1e-05,
        "projected_objective": 0.0002815327465497314
      },
      "operator_norm": 0.4418793153701789,
      "search_seconds": [
        4.379076833021827,
        4.369234957965091,
        4.380959249974694
      ]
    },
    {
      "method": "PQ+plain",
      "seed": 1,
      "hit1": 0.14133333333333334,
      "hit10": 0.426,
      "hit100": 0.7766666666666666,
      "set_recall10": 0.22735,
      "index_bytes": 16131158,
      "ms_per_query": 0.7306945971601332,
      "build_seconds": 4.0832823750097305,
      "certificate": null,
      "operator_norm": 0.0,
      "search_seconds": [
        4.384167582960799,
        4.3781719590188,
        4.571859750023577
      ]
    },
    {
      "method": "PQ+skew",
      "seed": 1,
      "hit1": 0.145,
      "hit10": 0.42733333333333334,
      "hit100": 0.7815,
      "set_recall10": 0.22898333333333334,
      "index_bytes": 16139350,
      "ms_per_query": 0.7300092429989794,
      "build_seconds": 4.0832823750097305,
      "certificate": {
        "iterations": 707,
        "gradient_residual": 9.974836922655923e-15,
        "objective": 0.00027288098879728616,
        "zero_objective": 0.0002821359944208774,
        "suboptimality_upper_bound": 4.974868581678994e-23,
        "lambda_": 1e-06,
        "kind": "skew",
        "validation_hit10": 0.4305,
        "selected_lambda": 1e-06,
        "projected_objective": 0.00027527642418081246
      },
      "operator_norm": 0.16206965159245504,
      "search_seconds": [
        4.380055457993876,
        4.401324957958423,
        4.375977957970463
      ]
    },
    {
      "method": "PQ+symmetric",
      "seed": 1,
      "hit1": 0.14366666666666666,
      "hit10": 0.4315,
      "hit100": 0.7871666666666667,
      "set_recall10": 0.23125,
      "index_bytes": 16139414,
      "ms_per_query": 0.728743583332592,
      "build_seconds": 4.0832823750097305,
      "certificate": {
        "iterations": 306,
        "gradient_residual": 9.105597702771955e-15,
        "objective": 0.000261437491134436,
        "zero_objective": 0.0002821359944208774,
        "suboptimality_upper_bound": 4.1455954762362955e-24,
        "lambda_": 1e-05,
        "kind": "symmetric",
        "validation_hit10": 0.4375,
        "selected_lambda": 1e-05,
        "projected_objective": 0.00026481259479431223
      },
      "operator_norm": 0.1809696195939609,
      "search_seconds": [
        4.377964499988593,
        4.372461499995552,
        4.361260625009891
      ]
    },
    {
      "method": "PQ+general",
      "seed": 1,
      "hit1": 0.144,
      "hit10": 0.43266666666666664,
      "hit100": 0.7836666666666666,
      "set_recall10": 0.23043333333333335,
      "index_bytes": 16147542,
      "ms_per_query": 0.7270311458269134,
      "build_seconds": 4.0832823750097305,
      "certificate": {
        "iterations": 1120,
        "gradient_residual": 9.433545624999518e-15,
        "objective": 0.00025076010162693906,
        "zero_objective": 0.0002821359944208774,
        "suboptimality_upper_bound": 4.449589152947377e-23,
        "lambda_": 1e-06,
        "kind": "general",
        "validation_hit10": 0.436,
        "selected_lambda": 1e-06,
        "projected_objective": 0.00026430400421624783
      },
      "operator_norm": 0.26048680216578785,
      "search_seconds": [
        4.377043707994744,
        4.35894800000824,
        4.3621868749614805
      ]
    },
    {
      "method": "OPQ+plain",
      "seed": 1,
      "hit1": 0.111,
      "hit10": 0.3506666666666667,
      "hit100": 0.7191666666666666,
      "set_recall10": 0.191,
      "index_bytes": 16196694,
      "ms_per_query": 0.7309734166677421,
      "build_seconds": 10.195871708972845,
      "certificate": null,
      "operator_norm": 0.0,
      "search_seconds": [
        4.458227374998387,
        4.373356333002448,
        4.385840500006452
      ]
    },
    {
      "method": "OPQ+skew",
      "seed": 1,
      "hit1": 0.11433333333333333,
      "hit10": 0.35633333333333334,
      "hit100": 0.7265,
      "set_recall10": 0.19433333333333333,
      "index_bytes": 16204886,
      "ms_per_query": 0.7294642570001694,
      "build_seconds": 10.195871708972845,
      "certificate": {
        "iterations": 253,
        "gradient_residual": 8.376774509370124e-15,
        "objective": 0.0002949012354559689,
        "zero_objective": 0.00029985205662713297,
        "suboptimality_upper_bound": 3.508517559041654e-24,
        "lambda_": 1e-05,
        "kind": "skew",
        "validation_hit10": 0.378,
        "selected_lambda": 1e-05,
        "projected_objective": 0.0002950916660908945
      },
      "operator_norm": 0.10198406064451647,
      "search_seconds": [
        4.406080792017747,
        4.3648922920110635,
        4.376785542001016
      ]
    },
    {
      "method": "OPQ+symmetric",
      "seed": 1,
      "hit1": 0.11266666666666666,
      "hit10": 0.35533333333333333,
      "hit100": 0.727,
      "set_recall10": 0.1942833333333334,
      "index_bytes": 16204950,
      "ms_per_query": 0.7274133333315452,
      "build_seconds": 10.195871708972845,
      "certificate": {
        "iterations": 308,
        "gradient_residual": 9.80714316228131e-15,
        "objective": 0.0002895568635013456,
        "zero_objective": 0.00029985205662713297,
        "suboptimality_upper_bound": 4.8090028502740524e-24,
        "lambda_": 1e-05,
        "kind": "symmetric",
        "validation_hit10": 0.3755,
        "selected_lambda": 1e-05,
        "projected_objective": 0.0002916150532192029
      },
      "operator_norm": 0.11563697483406842,
      "search_seconds": [
        4.364479999989271,
        4.366790874977596,
        4.3579143329989165
      ]
    },
    {
      "method": "OPQ+general",
      "seed": 1,
      "hit1": 0.11883333333333333,
      "hit10": 0.37266666666666665,
      "hit100": 0.7423333333333333,
      "set_recall10": 0.20206666666666667,
      "index_bytes": 16213078,
      "ms_per_query": 0.7301171318395063,
      "build_seconds": 10.195871708972845,
      "certificate": {
        "iterations": 393,
        "gradient_residual": 8.658979772126285e-15,
        "objective": 0.00028186912671067697,
        "zero_objective": 0.00029985205662713297,
        "suboptimality_upper_bound": 3.7488965347046076e-24,
        "lambda_": 1e-05,
        "kind": "general",
        "validation_hit10": 0.3945,
        "selected_lambda": 1e-05,
        "projected_objective": 0.0002825257618308759
      },
      "operator_norm": 0.4348034335738503,
      "search_seconds": [
        4.357605499972124,
        4.380702791037038,
        4.397261500009336
      ]
    },
    {
      "method": "PQ+plain",
      "seed": 2,
      "hit1": 0.13933333333333334,
      "hit10": 0.4088333333333333,
      "hit100": 0.7733333333333333,
      "set_recall10": 0.22490000000000002,
      "index_bytes": 16131158,
      "ms_per_query": 0.7276527776654499,
      "build_seconds": 4.090813209011685,
      "certificate": null,
      "operator_norm": 0.0,
      "search_seconds": [
        4.379675708012655,
        4.3659166659927,
        4.361830167006701
      ]
    },
    {
      "method": "PQ+skew",
      "seed": 2,
      "hit1": 0.1405,
      "hit10": 0.4136666666666667,
      "hit100": 0.7815,
      "set_recall10": 0.22786666666666672,
      "index_bytes": 16139350,
      "ms_per_query": 0.7297860138351098,
      "build_seconds": 4.090813209011685,
      "certificate": {
        "iterations": 252,
        "gradient_residual": 9.243019935035062e-15,
        "objective": 0.00027370180795648286,
        "zero_objective": 0.00028227790769739554,
        "suboptimality_upper_bound": 4.2716708759727774e-24,
        "lambda_": 1e-05,
        "kind": "skew",
        "validation_hit10": 0.4405,
        "selected_lambda": 1e-05,
        "projected_objective": 0.00027426002007274
      },
      "operator_norm": 0.0904333627286325,
      "search_seconds": [
        4.386023959028535,
        4.378716083010659,
        4.373187916004099
      ]
    },
    {
      "method": "PQ+symmetric",
      "seed": 2,
      "hit1": 0.14033333333333334,
      "hit10": 0.41583333333333333,
      "hit100": 0.7826666666666666,
      "set_recall10": 0.22948333333333334,
      "index_bytes": 16139414,
      "ms_per_query": 0.7289983333321288,
      "build_seconds": 4.090813209011685,
      "certificate": {
        "iterations": 310,
        "gradient_residual": 6.872820766522036e-15,
        "objective": 0.0002616784113052563,
        "zero_objective": 0.00028227790769739554,
        "suboptimality_upper_bound": 2.3617832644368275e-24,
        "lambda_": 1e-05,
        "kind": "symmetric",
        "validation_hit10": 0.4405,
        "selected_lambda": 1e-05,
        "projected_objective": 0.00026586164898303755
      },
      "operator_norm": 0.17810220222692197,
      "search_seconds": [
        4.3903365840087645,
        4.373989999992773,
        4.360681416990701
      ]
    },
    {
      "method": "PQ+general",
      "seed": 2,
      "hit1": 0.13833333333333334,
      "hit10": 0.41533333333333333,
      "hit100": 0.7808333333333334,
      "set_recall10": 0.22811666666666666,
      "index_bytes": 16147542,
      "ms_per_query": 0.7303950695010523,
      "build_seconds": 4.090813209011685,
      "certificate": {
        "iterations": 1126,
        "gradient_residual": 7.387418599635584e-15,
        "objective": 0.00025100826785392577,
        "zero_objective": 0.00028227790769739554,
        "suboptimality_upper_bound": 2.728697678312089e-23,
        "lambda_": 1e-06,
        "kind": "general",
        "validation_hit10": 0.4395,
        "selected_lambda": 1e-06,
        "projected_objective": 0.0002647658957519779
      },
      "operator_norm": 0.2579671082764042,
      "search_seconds": [
        4.382370417006314,
        4.700293542002328,
        4.364921666972805
      ]
    },
    {
      "method": "OPQ+plain",
      "seed": 2,
      "hit1": 0.10633333333333334,
      "hit10": 0.354,
      "hit100": 0.729,
      "set_recall10": 0.1897666666666667,
      "index_bytes": 16196694,
      "ms_per_query": 0.7620403679999678,
      "build_seconds": 10.18819545902079,
      "certificate": null,
      "operator_norm": 0.0,
      "search_seconds": [
        4.648509958991781,
        4.572242207999807,
        4.483426166989375
      ]
    },
    {
      "method": "OPQ+skew",
      "seed": 2,
      "hit1": 0.10783333333333334,
      "hit10": 0.3626666666666667,
      "hit100": 0.7383333333333333,
      "set_recall10": 0.19461666666666672,
      "index_bytes": 16204886,
      "ms_per_query": 0.7499241458329683,
      "build_seconds": 10.18819545902079,
      "certificate": {
        "iterations": 254,
        "gradient_residual": 9.787598777335137e-15,
        "objective": 0.00029543789109442694,
        "zero_objective": 0.0003004481185806098,
        "suboptimality_upper_bound": 4.7898544913046134e-24,
        "lambda_": 1e-05,
        "kind": "skew",
        "validation_hit10": 0.353,
        "selected_lambda": 1e-05,
        "projected_objective": 0.0002956125154503129
      },
      "operator_norm": 0.10265387717049751,
      "search_seconds": [
        4.782178582972847,
        4.4995448749978095,
        4.395356874971185
      ]
    },
    {
      "method": "OPQ+symmetric",
      "seed": 2,
      "hit1": 0.108,
      "hit10": 0.36083333333333334,
      "hit100": 0.7396666666666667,
      "set_recall10": 0.1949166666666667,
      "index_bytes": 16204950,
      "ms_per_query": 0.7480918890020499,
      "build_seconds": 10.18819545902079,
      "certificate": {
        "iterations": 306,
        "gradient_residual": 9.490096336188561e-15,
        "objective": 0.00029010947602484274,
        "zero_objective": 0.0003004481185806098,
        "suboptimality_upper_bound": 4.503096423506978e-24,
        "lambda_": 1e-05,
        "kind": "symmetric",
        "validation_hit10": 0.352,
        "selected_lambda": 1e-05,
        "projected_objective": 0.00029218581762482595
      },
      "operator_norm": 0.11563055535871802,
      "search_seconds": [
        4.47783404198708,
        4.4885513340123,
        4.518680084031075
      ]
    },
    {
      "method": "OPQ+general",
      "seed": 2,
      "hit1": 0.112,
      "hit10": 0.376,
      "hit100": 0.757,
      "set_recall10": 0.20245000000000002,
      "index_bytes": 16213078,
      "ms_per_query": 0.7267663333332166,
      "build_seconds": 10.18819545902079,
      "certificate": {
        "iterations": 389,
        "gradient_residual": 9.948782507778542e-15,
        "objective": 0.0002822858020650068,
        "zero_objective": 0.0003004481185806098,
        "suboptimality_upper_bound": 4.948913669354015e-24,
        "lambda_": 1e-05,
        "kind": "general",
        "validation_hit10": 0.3665,
        "selected_lambda": 1e-05,
        "projected_objective": 0.00028292715200180555
      },
      "operator_norm": 0.44966881672805864,
      "search_seconds": [
        4.3605979999993,
        4.370146624976769,
        4.360456875001546
      ]
    }
  ],
  "paired_bootstrap": {
    "PQ_skew_minus_plain": {
      "mean": 0.0031111111111111105,
      "low": 0.0008333333333333332,
      "high": 0.005277777777777777
    },
    "PQ_skew_minus_symmetric": {
      "mean": -0.0024999999999999996,
      "low": -0.004722222222222222,
      "high": -0.00016527777777777263
    },
    "PQ_skew_minus_general": {
      "mean": -0.0036111111111111105,
      "low": -0.006168055555555555,
      "high": -0.001
    },
    "OPQ_skew_minus_plain": {
      "mean": 0.00811111111111111,
      "low": 0.005888888888888888,
      "high": 0.010388888888888888
    },
    "OPQ_skew_minus_symmetric": {
      "mean": 0.0018888888888888887,
      "low": -1.850371707707963e-21,
      "high": 0.0038888888888888888
    },
    "OPQ_skew_minus_general": {
      "mean": -0.015055555555555553,
      "low": -0.017777777777777778,
      "high": -0.012444444444444442
    }
  }
}

==> anc/results/mass_phase_boundary.json <==
{
  "rows": [
    {
      "imbalance": 0.0,
      "beta": 40,
      "time": 4888.236448235262,
      "log_time_over_beta": 0.21236467182220928,
      "predicted_exponent": 0.3032932906528346
    },
    {
      "imbalance": 0.0,
      "beta": 100,
      "time": 148537742730.1056,
      "log_time_over_beta": 0.25724104922694724,
      "predicted_exponent": 0.3032932906528346
    },
    {
      "imbalance": 0.0,
      "beta": 200,
      "time": 1.0870272977502556e+24,
      "log_time_over_beta": 0.27672744476303285,
      "predicted_exponent": 0.3032932906528346
    },
    {
      "imbalance": 0.1,
      "beta": 40,
      "time": 180.01086132512714,
      "log_time_over_beta": 0.12982542974412337,
      "predicted_exponent": 0.2032932906528346
    },
    {
      "imbalance": 0.1,
      "beta": 100,
      "time": 13487207.174912004,
      "log_time_over_beta": 0.16417252177462946,
      "predicted_exponent": 0.2032932906528346
    },
    {
      "imbalance": 0.1,
      "beta": 200,
      "time": 4481060504895062.0,
      "log_time_over_beta": 0.18019318066583254,
      "predicted_exponent": 0.2032932906528346
    },
    {
      "imbalance": 0.2,
      "beta": 40,
      "time": 4.307992463597059,
      "log_time_over_beta": 0.03651180024738644,
      "predicted_exponent": 0.1032932906528346
    },
    {
      "imbalance": 0.2,
      "beta": 100,
      "time": 613.3469212868779,
      "log_time_over_beta": 0.06418930715961603,
      "predicted_exponent": 0.1032932906528346
    },
    {
      "imbalance": 0.2,
      "beta": 200,
      "time": 9236155.120739099,
      "log_time_over_beta": 0.08019318122272462,
      "predicted_exponent": 0.1032932906528346
    },
    {
      "imbalance": 0.3,
      "beta": 40,
      "time": 1.088770490546081,
      "log_time_over_beta": 0.0021262267314115157,
      "predicted_exponent": 0.003293290652834624
    },
    {
      "imbalance": 0.3,
      "beta": 100,
      "time": 1.056507498856047,
      "log_time_over_beta": 0.0005496865587750896,
      "predicted_exponent": 0.003293290652834624
    },
    {
      "imbalance": 0.3,
      "beta": 200,
      "time": 1.0477454274581153,
      "log_time_over_beta": 0.00023320321829984152,
      "predicted_exponent": 0.003293290652834624
    },
    {
      "imbalance": 0.4,
      "beta": 40,
      "time": 1.0298083724799567,
      "log_time_over_beta": 0.0007343184699212711,
      "predicted_exponent": 0.0
    },
    {
      "imbalance": 0.4,
      "beta": 100,
      "time": 1.028709557075828,
      "log_time_over_beta": 0.00028305159551885855,
      "predicted_exponent": 0.0
    },
    {
      "imbalance": 0.4,
      "beta": 200,
      "time": 1.0287082950331634,
      "log_time_over_beta": 0.0001415196636498059,
      "predicted_exponent": 0.0
    }
  ],
  "scope": "Exact collision-stratum quotient with block-mass ratio exp(beta*a); no inference about generic multi-cluster basins."
}

==> anc/results/math_audit.json <==
{
  "random_trials": 100,
  "errors": {
    "gram_C": 6.492898698474063e-16,
    "gram_H": 6.38378239159465e-16,
    "two_body_c": 4.443060502845597e-16,
    "two_body_h": 7.441963711940502e-16,
    "affinity": 1.7763568394002505e-15,
    "quotient": 2.220446049250313e-16,
    "sphere_step": 5.960464477539063e-08
  },
  "spectrum_max_error": 1.8193446749137365e-10,
  "skew_conditioning_identity_error": 2.9976021664879227e-15,
  "symbolic_skew_cancellation": true,
  "retrieval_certificate_check": true,
  "test_label_independence": true,
  "scope": "symbolic and floating-point checks, not theorem proofs"
}

==> anc/results/nfcorpus/budget_matched_pq.json <==
{
  "rows": [
    {
      "method": "pq64x64",
      "seed": 0,
      "index_bytes": 330816,
      "ndcg10": 0.30202755674509335,
      "recall100": 0.29236619847047407
    },
    {
      "method": "pq64x64",
      "seed": 1,
      "index_bytes": 330816,
      "ndcg10": 0.3091468189540466,
      "recall100": 0.296131310444815
    },
    {
      "method": "pq64x64",
      "seed": 2,
      "index_bytes": 330816,
      "ndcg10": 0.3027543967060579,
      "recall100": 0.2889991930851046
    }
  ]
}

==> anc/results/nfcorpus/calibration_fine_bounded_results.json <==
{
  "config": {
    "rank": 8,
    "seeds": [
      0,
      1,
      2
    ],
    "epochs": 40,
    "learning_rate": 0.01,
    "temperature": 20.0,
    "pq_m": 64,
    "pq_l": 48,
    "operator_norm_bound": 0.5,
    "selection": "best validation nDCG@10 checkpoint, including zero-update baseline",
    "provenance": "exploratory follow-up after inspecting the centroid-only pilot; no preregistration claim",
    "controls": [
      "skew UVt-VUt",
      "symmetric UVt+VUt",
      "general UVt"
    ],
    "index": "PQ: 64 subspaces, 48 codewords each; no original vectors at inference"
  },
  "rows": [
    {
      "method": "pq",
      "seed": 0,
      "ndcg10": 0.30095369209955164,
      "recall100": 0.2869072522571615,
      "index_bytes": 306240
    },
    {
      "method": "skew",
      "seed": 0,
      "ndcg10": 0.301181842477637,
      "recall100": 0.2957935993203613,
      "validation_ndcg10": 0.31524744862291926,
      "best_epoch": 2,
      "index_bytes": 330816,
      "training_seconds": 7.755089959013276,
      "operator_norm": 0.4999999701976776,
      "validation_history": [
        0.3089101960498373,
        0.3114669181149367,
        0.31524744862291926,
        0.3112099695415261,
        0.3120416064989929,
        0.31153329005854136,
        0.31201500752842465,
        0.31104915541304573,
        0.3101955782524575,
        0.31068013507110637,
        0.3125283993003546,
        0.311897583959174,
        0.31051616322172626,
        0.3130486726008317,
        0.3119061526015531,
        0.31020169324387625,
        0.3124359789645197,
        0.31194766964685305,
        0.31212388595052387,
        0.3123850041214162,
        0.31074829185284314,
        0.3117482817721266,
        0.31366138887907336,
        0.3110956194336693,
        0.30975047627833624,
        0.30928399877593077,
        0.312393323916283,
        0.3132865038327591,
        0.3099048559018209,
        0.30888192396016395,
        0.31408468715431764,
        0.31201598765521843,
        0.3121822840482609,
        0.31121953700590765,
        0.31253275444732603,
        0.3102073000179983,
        0.310423158921921,
        0.3087970345128465,
        0.3112361286139726,
        0.3112586201717749,
        0.31159597325322647
      ]
    },
    {
      "method": "symmetric",
      "seed": 0,
      "ndcg10": 0.305473633345439,
      "recall100": 0.29379703540625934,
      "validation_ndcg10": 0.3143098881222495,
      "best_epoch": 26,
      "index_bytes": 330816,
      "training_seconds": 7.9521154160029255,
      "operator_norm": 0.4999999403953552,
      "validation_history": [
        0.31012071494838483,
        0.31238917047825526,
        0.3132001630092384,
        0.3128252716468113,
        0.3106993096839718,
        0.3118296298087839,
        0.31187896195231557,
        0.31097086995199097,
        0.31169394845907356,
        0.31130220598418473,
        0.31187632932051057,
        0.311283702742936,
        0.3119223142586663,
        0.3134550871758947,
        0.31142529091457055,
        0.3111114940574986,
        0.3125819193194436,
        0.31190546936792235,
        0.31217726117838546,
        0.3118363879639248,
        0.31221176694593294,
        0.3123030321393558,
        0.31131542311436206,
        0.31057494892749765,
        0.30971971449038155,
        0.3103317506209831,
        0.3143098881222495,
        0.3110557060250887,
        0.311651737325718,
        0.31026939810118975,
        0.30995238431745237,
        0.31186161765607223,
        0.31070173830860437,
        0.3109602277800532,
        0.3113760287228693,
        0.312563582932142,
        0.3139720030416226,
        0.310722478148042,
        0.3118463642154205,
        0.31129337147246544,
        0.3128063148296097
      ]
    },
    {
      "method": "general",
      "seed": 0,
      "ndcg10": 0.3014843731601268,
      "recall100": 0.29694055567409433,
      "validation_ndcg10": 0.31467119566861723,
      "best_epoch": 2,
      "index_bytes": 330816,
      "training_seconds": 7.857551749970298,
      "operator_norm": 0.5,
      "validation_history": [
        0.309364324877198,
        0.3116140050499549,
        0.31467119566861723,
        0.31091028737275395,
        0.31117549072880374,
        0.3113843957497527,
        0.3113335775948211,
        0.31090922462301956,
        0.3113767011308149,
        0.3111173394322674,
        0.3118586564091735,
        0.31068434171496545,
        0.3110369161030383,
        0.31360783540570397,
        0.31097920907230503,
        0.3104142841811204,
        0.3132104694208193,
        0.313121195658095,
        0.3132198654464032,
        0.3130458084711995,
        0.3113122142055366,
        0.3114428121133574,
        0.31195107015466983,
        0.30931834916936485,
        0.30992740788130935,
        0.30900134495338555,
        0.3141480776719286,
        0.31266773707222406,
        0.31115852483734424,
        0.30977357195302785,
        0.31332582575769236,
        0.3124156988089348,
        0.31089386067316743,
        0.31176453917043967,
        0.3112584796815841,
        0.3125249893869236,
        0.31062028717274615,
        0.30926271367192015,
        0.312634507167058,
        0.3109034120270198,
        0.3100511215160235
      ]
    },
    {
      "method": "pq",
      "seed": 1,
      "ndcg10": 0.30303591449720924,
      "recall100": 0.3062094100580199,
      "index_bytes": 306240
    },
    {
      "method": "skew",
      "seed": 1,
      "ndcg10": 0.3063648093397521,
      "recall100": 0.30560345140277817,
      "validation_ndcg10": 0.3185018313671605,
      "best_epoch": 30,
      "index_bytes": 330816,
      "training_seconds": 8.144440666015726,
      "operator_norm": 0.4999998211860657,
      "validation_history": [
        0.3129976563109831,
        0.3145718267891866,
        0.31684880016841227,
        0.3160046220979283,
        0.31469930061736884,
        0.31641594270322904,
        0.3151741014295078,
        0.3164592327009845,
        0.31640342116415443,
        0.31511458583093077,
        0.3153980876737161,
        0.316249404102849,
        0.3170500716034858,
        0.3162839807251073,
        0.3174782127266154,
        0.3166189748291523,
        0.3147931087228085,
        0.3175473231435335,
        0.317699634352976,
        0.3172193783109888,
        0.31529584172412883,
        0.3160043346468316,
        0.31726457099356575,
        0.3147410994833068,
        0.31541356936879,
        0.318243082788525,
        0.3166142702823431,
        0.3159118106192588,
        0.3151971281149975,
        0.31732416530822355,
        0.3185018313671605,
        0.3177211762104374,
        0.31499466223626754,
        0.3145581792008828,
        0.3154155941783544,
        0.31440380762141756,
        0.31616229108432664,
        0.31677370129113036,
        0.3176580596960555,
        0.31470839186889155,
        0.3172012495314846
      ]
    },
    {
      "method": "symmetric",
      "seed": 1,
      "ndcg10": 0.30375575317784353,
      "recall100": 0.3049124434649652,
      "validation_ndcg10": 0.3214009980642727,
      "best_epoch": 34,
      "index_bytes": 330816,
      "training_seconds": 7.7456892500049435,
      "operator_norm": 0.4999999403953552,
      "validation_history": [
        0.3126495006314998,
        0.31841067731633405,
        0.31819647250157834,
        0.31827428757547543,
        0.31962169149354897,
        0.3180353969299687,
        0.31922189360209446,
        0.31994007342743025,
        0.3196734824345281,
        0.31893347952237733,
        0.3193773998809433,
        0.3192539872648762,
        0.319410291757899,
        0.31728361568569735,
        0.3195016711860222,
        0.31898396792130557,
        0.3185510167602926,
        0.3193479780722712,
        0.31829406038221625,
        0.317776945918564,
        0.31888809172717353,
        0.31995458174784625,
        0.3212801415447902,
        0.31719465296545923,
        0.31833791396197664,
        0.319685557704023,
        0.3195546203605328,
        0.32012967938804676,
        0.32011390810420537,
        0.31946724609277855,
        0.3190482401589056,
        0.31743417430199794,
        0.31900867380072795,
        0.3197889070274475,
        0.3214009980642727,
        0.3179508231428247,
        0.31852417875432215,
        0.3195509888164807,
        0.31815595036236033,
        0.3171673179119557,
        0.31983026968421385
      ]
    },
    {
      "method": "general",
      "seed": 1,
      "ndcg10": 0.30783599127515116,
      "recall100": 0.3033802857828177,
      "validation_ndcg10": 0.31937020536135313,
      "best_epoch": 8,
      "index_bytes": 330816,
      "training_seconds": 7.560550041031092,
      "operator_norm": 0.49999991059303284,
      "validation_history": [
        0.31242882514356785,
        0.3165571296446774,
        0.31788266680100524,
        0.3176054464106382,
        0.3171650817627857,
        0.31748474770402424,
        0.3178898658295679,
        0.31700419192740875,
        0.31937020536135313,
        0.31359975189560496,
        0.31669685348516124,
        0.31650063967615516,
        0.3174245199941606,
        0.3175016410952792,
        0.3172706292676366,
        0.3171371942633132,
        0.3151826547424268,
        0.3171636727909338,
        0.3168636732823349,
        0.31799464251021486,
        0.3162209624547045,
        0.31866024396403925,
        0.3191898446214672,
        0.31491831184798297,
        0.31651240787958795,
        0.3174452600517188,
        0.31797384507553017,
        0.316291103667427,
        0.31833592769535635,
        0.31682278271974207,
        0.3186624814873996,
        0.3155847169787519,
        0.3150257167667542,
        0.3168076241728062,
        0.3185068598052227,
        0.3169008449302551,
        0.31708170196758817,
        0.3168319218747195,
        0.31782194979038403,
        0.31512935973307604,
        0.3172054684673386
      ]
    },
    {
      "method": "pq",
      "seed": 2,
      "ndcg10": 0.30160102341609846,
      "recall100": 0.29431324329504377,
      "index_bytes": 306240
    },
    {
      "method": "skew",
      "seed": 2,
      "ndcg10": 0.30717482125781176,
      "recall100": 0.2985508569913868,
      "validation_ndcg10": 0.3196464758874294,
      "best_epoch": 21,
      "index_bytes": 330816,
      "training_seconds": 7.721105000004172,
      "operator_norm": 0.5000000596046448,
      "validation_history": [
        0.3129990355125376,
        0.3153000804318596,
        0.3146424008300075,
        0.3147610932699963,
        0.3139175412267297,
        0.3127015199807512,
        0.31420700686790554,
        0.3118127817227547,
        0.3166137213963191,
        0.3146947967089591,
        0.31537173570922894,
        0.3143722105036833,
        0.31579613056480454,
        0.31259275062200015,
        0.31478132887242044,
        0.31520937561953133,
        0.31613087127054446,
        0.31563888344238367,
        0.3163899337012698,
        0.31263270235147644,
        0.3154800275051385,
        0.3196464758874294,
        0.31763656949993074,
        0.31429842730943014,
        0.31376487127896713,
        0.31473200306352433,
        0.3149373095387027,
        0.31517475665108474,
        0.31453802087636334,
        0.3144012703430053,
        0.31476490335182356,
        0.3159836417096103,
        0.3157405335118898,
        0.31454363479045744,
        0.31321317064768234,
        0.3131608069168738,
        0.315237810944165,
        0.31492202844961253,
        0.3161935899433995,
        0.3158070745759678,
        0.31399507663359344
      ]
    },
    {
      "method": "symmetric",
      "seed": 2,
      "ndcg10": 0.306531030754553,
      "recall100": 0.29658943183275394,
      "validation_ndcg10": 0.3194174453349791,
      "best_epoch": 21,
      "index_bytes": 330816,
      "training_seconds": 7.615945291996468,
      "operator_norm": 0.5000001192092896,
      "validation_history": [
        0.3137537088250021,
        0.3142034300335072,
        0.3140505045694478,
        0.3135213639824174,
        0.31380400403961944,
        0.3135887237942983,
        0.3157051845893778,
        0.3165676977991817,
        0.31622920984240394,
        0.31585699451142774,
        0.3160707921532456,
        0.3137282735318992,
        0.31741581169351946,
        0.3126833547758454,
        0.31355642885088686,
        0.3162033656238147,
        0.31567943357942996,
        0.3139696620449522,
        0.3157995571107425,
        0.31470954696677794,
        0.3171159579204351,
        0.3194174453349791,
        0.3178217993558164,
        0.3184050723247313,
        0.31482384446804546,
        0.3170678086562601,
        0.3191243334523013,
        0.3152343404831531,
        0.3156864069579336,
        0.316018856763854,
        0.31426190912949387,
        0.31615464674921734,
        0.3162255727272634,
        0.31680754336628913,
        0.3150243915646892,
        0.3142726994284185,
        0.3155861573650307,
        0.31489584349015415,
        0.31603408302504893,
        0.3162141563315978,
        0.3161454593126032
      ]
    },
    {
      "method": "general",
      "seed": 2,
      "ndcg10": 0.30766174401863317,
      "recall100": 0.29651292667978074,
      "validation_ndcg10": 0.3199778437022479,
      "best_epoch": 21,
      "index_bytes": 330816,
      "training_seconds": 7.411622165993322,
      "operator_norm": 0.4999999701976776,
      "validation_history": [
        0.3127998853932051,
        0.316244689448772,
        0.3157698747036938,
        0.315132549448595,
        0.315569058729089,
        0.31402133276925015,
        0.3176036338234441,
        0.3166689780464934,
        0.3185631701586166,
        0.3182538962738022,
        0.3170575535808123,
        0.3151186201885097,
        0.3185772282887903,
        0.3138449621370429,
        0.3145304502220511,
        0.317552643146937,
        0.3184433288544765,
        0.3177701842779431,
        0.3168822911745314,
        0.3130467910954189,
        0.31730393605248486,
        0.3199778437022479,
        0.3199506574606292,
        0.31636287125925966,
        0.3156307398824675,
        0.31814910734715324,
        0.31983199779164,
        0.3170266603213571,
        0.31703928108117807,
        0.3177604550727149,
        0.31625234200559554,
        0.3181082019598601,
        0.3170403020423785,
        0.31786425346718333,
        0.3164342784484853,
        0.3149469737414673,
        0.3144369488756724,
        0.3169845022765824,
        0.31880883311628533,
        0.31735086072457086,
        0.31770851565296065
      ]
    }
  ],
  "paired_bootstrap": {
    "skew_minus_pq": {
      "mean": 0.0030436143541138273,
      "low": -0.0007495860387910881,
      "high": 0.006785896898442054
    },
    "skew_minus_symmetric": {
      "mean": -0.0003463147342115608,
      "low": -0.0038561448144883684,
      "high": 0.003165482540570772
    },
    "skew_minus_general": {
      "mean": -0.0007535451262367489,
      "low": -0.003707165366553135,
      "high": 0.0019815685060304233
    }
  }
}

==> anc/results/nfcorpus/frozen_config.json <==
{
  "beta": 12.0,
  "dt": 0.25,
  "seeds": [
    0,
    1,
    2
  ],
  "budgets": [
    128,
    256,
    512
  ],
  "learned": {
    "eps": 0.3,
    "steps": 2
  },
  "reciprocal": {
    "eps": 0.0,
    "steps": 2
  },
  "selection": "validation nDCG@10, K=256, seed=0; no test metrics consulted",
  "method": "rank-8 skew projection of fitting-query positive-pair moment",
  "validation_results": [
    {
      "ndcg10": 0.18976073475695646,
      "recall10": 0.07406764593793508,
      "recall100": 0.267916141536294,
      "index_bytes": 409796,
      "build_seconds": 0.1515523749985732,
      "query_seconds_with_metrics": 3.099003706730449e-05,
      "mean_radius": 0.8847804069519043,
      "max_radius": 1.221540093421936,
      "max_score_error": 0.6749553680419922,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "eps": 0.0,
      "steps": 0
    },
    {
      "ndcg10": 0.18478681838359992,
      "recall10": 0.06688846784304951,
      "recall100": 0.2539387252867809,
      "index_bytes": 409796,
      "build_seconds": 0.15032733301632106,
      "query_seconds_with_metrics": 2.9819894969436878e-05,
      "mean_radius": 0.872965931892395,
      "max_radius": 1.1406821012496948,
      "max_score_error": 0.5778481960296631,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "eps": 0.0,
      "steps": 2
    },
    {
      "ndcg10": 0.16405080183913892,
      "recall10": 0.05997083637857887,
      "recall100": 0.2436140499411599,
      "index_bytes": 409796,
      "build_seconds": 0.1524519159574993,
      "query_seconds_with_metrics": 2.8797433115881436e-05,
      "mean_radius": 0.8641533851623535,
      "max_radius": 1.1610009670257568,
      "max_score_error": 0.5544645190238953,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "eps": 0.0,
      "steps": 4
    },
    {
      "ndcg10": 0.18135815020106985,
      "recall10": 0.06441783579903562,
      "recall100": 0.2569537689733154,
      "index_bytes": 409796,
      "build_seconds": 0.15142020798521116,
      "query_seconds_with_metrics": 2.9055967557701177e-05,
      "mean_radius": 0.8732064962387085,
      "max_radius": 1.22931969165802,
      "max_score_error": 0.681984543800354,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "eps": 0.3,
      "steps": 2
    },
    {
      "ndcg10": 0.17412212248134146,
      "recall10": 0.06057222534230756,
      "recall100": 0.23983154667281525,
      "index_bytes": 409796,
      "build_seconds": 0.15296600002329797,
      "query_seconds_with_metrics": 2.9528125427757694e-05,
      "mean_radius": 0.8570973873138428,
      "max_radius": 1.1535300016403198,
      "max_score_error": 0.5562692880630493,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "eps": 0.3,
      "steps": 4
    },
    {
      "ndcg10": 0.17960592707583395,
      "recall10": 0.06854376193897882,
      "recall100": 0.25097130706856524,
      "index_bytes": 409796,
      "build_seconds": 0.15181429195217788,
      "query_seconds_with_metrics": 2.960999134699545e-05,
      "mean_radius": 0.867728590965271,
      "max_radius": 1.1406821012496948,
      "max_score_error": 0.5778481960296631,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "eps": -0.3,
      "steps": 2
    },
    {
      "ndcg10": 0.1710777303555748,
      "recall10": 0.0635383634571619,
      "recall100": 0.2471527172248405,
      "index_bytes": 409796,
      "build_seconds": 0.1548385419882834,
      "query_seconds_with_metrics": 2.9753758407327077e-05,
      "mean_radius": 0.8589809536933899,
      "max_radius": 1.1021032333374023,
      "max_score_error": 0.5539977550506592,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "eps": -0.3,
      "steps": 4
    }
  ]
}

==> anc/results/nfcorpus/retrieval_results.json <==
{
  "rows": [
    {
      "ndcg10": 0.10633800015347473,
      "recall10": 0.04042215599416714,
      "recall100": 0.21403986870224287,
      "index_bytes": 212164,
      "build_seconds": 0.15718074998585507,
      "query_seconds_with_metrics": 2.3064038305979822e-05,
      "mean_radius": 0.9880958795547485,
      "max_radius": 1.242248773574829,
      "max_score_error": 0.7069457769393921,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 128,
      "seed": 0,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0003945000353269279
    },
    {
      "ndcg10": 0.08897422925883884,
      "recall10": 0.03563195691759495,
      "recall100": 0.21782161018989832,
      "index_bytes": 212164,
      "build_seconds": 0.14808404201176018,
      "query_seconds_with_metrics": 2.1957947166534735e-05,
      "mean_radius": 0.9826397895812988,
      "max_radius": 1.1938050985336304,
      "max_score_error": 0.623040497303009,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 128,
      "seed": 1,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0003945000353269279
    },
    {
      "ndcg10": 0.09662789635860106,
      "recall10": 0.035748242269351256,
      "recall100": 0.2251075935577011,
      "index_bytes": 212164,
      "build_seconds": 0.14579395804321393,
      "query_seconds_with_metrics": 2.096363669203794e-05,
      "mean_radius": 0.9824204444885254,
      "max_radius": 1.2645807266235352,
      "max_score_error": 0.7335678339004517,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 128,
      "seed": 2,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0003945000353269279
    },
    {
      "ndcg10": 0.14755011600956686,
      "recall10": 0.059516736179568534,
      "recall100": 0.23911455422927444,
      "index_bytes": 409796,
      "build_seconds": 0.15329495799960569,
      "query_seconds_with_metrics": 2.212068798227059e-05,
      "mean_radius": 0.8847804069519043,
      "max_radius": 1.221540093421936,
      "max_score_error": 0.6749553680419922,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 256,
      "seed": 0,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0003945000353269279
    },
    {
      "ndcg10": 0.14821485878978372,
      "recall10": 0.06271137510075811,
      "recall100": 0.2440740872764293,
      "index_bytes": 409796,
      "build_seconds": 0.1542358340229839,
      "query_seconds_with_metrics": 2.218127649295862e-05,
      "mean_radius": 0.8782946467399597,
      "max_radius": 1.157681941986084,
      "max_score_error": 0.5908562541007996,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 256,
      "seed": 1,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0003945000353269279
    },
    {
      "ndcg10": 0.15283000341322034,
      "recall10": 0.05689551933436702,
      "recall100": 0.22585607618979586,
      "index_bytes": 409796,
      "build_seconds": 0.15561833302490413,
      "query_seconds_with_metrics": 2.1986278347385623e-05,
      "mean_radius": 0.8764548897743225,
      "max_radius": 1.1247342824935913,
      "max_score_error": 0.6349450349807739,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 256,
      "seed": 2,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0003945000353269279
    },
    {
      "ndcg10": 0.18872770233501115,
      "recall10": 0.08787443109043346,
      "recall100": 0.2684420853856449,
      "index_bytes": 805060,
      "build_seconds": 0.17034812504425645,
      "query_seconds_with_metrics": 2.3919266906380192e-05,
      "mean_radius": 0.7094717621803284,
      "max_radius": 1.1455955505371094,
      "max_score_error": 0.5879111886024475,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 512,
      "seed": 0,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0003945000353269279
    },
    {
      "ndcg10": 0.19760131562167998,
      "recall10": 0.08525611131297778,
      "recall100": 0.26960738798457223,
      "index_bytes": 805060,
      "build_seconds": 0.1654942500172183,
      "query_seconds_with_metrics": 2.3198859440436103e-05,
      "mean_radius": 0.7102012634277344,
      "max_radius": 1.0818182229995728,
      "max_score_error": 0.5821247100830078,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 512,
      "seed": 1,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0003945000353269279
    },
    {
      "ndcg10": 0.19460419426794043,
      "recall10": 0.08807265700264795,
      "recall100": 0.26645382443360477,
      "index_bytes": 805060,
      "build_seconds": 0.1670540840132162,
      "query_seconds_with_metrics": 2.3219081252965252e-05,
      "mean_radius": 0.7052701711654663,
      "max_radius": 1.126723289489746,
      "max_score_error": 0.579660177230835,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 512,
      "seed": 2,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0003945000353269279
    },
    {
      "ndcg10": 0.10410330077011254,
      "recall10": 0.04471009760624838,
      "recall100": 0.20950405969164954,
      "index_bytes": 212164,
      "build_seconds": 0.14691587496781722,
      "query_seconds_with_metrics": 2.2336795800507923e-05,
      "mean_radius": 0.9815512299537659,
      "max_radius": 1.1668078899383545,
      "max_score_error": 0.6239317655563354,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 128,
      "seed": 0,
      "eps": 0.0,
      "steps": 2,
      "flow_seconds": 0.09300658397842199
    },
    {
      "ndcg10": 0.08617518972183619,
      "recall10": 0.03276778696575104,
      "recall100": 0.21876802625078698,
      "index_bytes": 212164,
      "build_seconds": 0.15218949998961762,
      "query_seconds_with_metrics": 2.1434327160808954e-05,
      "mean_radius": 0.9866555333137512,
      "max_radius": 1.1646182537078857,
      "max_score_error": 0.6460817456245422,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 128,
      "seed": 1,
      "eps": 0.0,
      "steps": 2,
      "flow_seconds": 0.09300658397842199
    },
    {
      "ndcg10": 0.08897528570835112,
      "recall10": 0.03394796564810826,
      "recall100": 0.19534188975742567,
      "index_bytes": 212164,
      "build_seconds": 0.15418933401815593,
      "query_seconds_with_metrics": 2.2093540626921272e-05,
      "mean_radius": 0.9782160520553589,
      "max_radius": 1.230831265449524,
      "max_score_error": 0.7355154752731323,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 128,
      "seed": 2,
      "eps": 0.0,
      "steps": 2,
      "flow_seconds": 0.09300658397842199
    },
    {
      "ndcg10": 0.14380454766869935,
      "recall10": 0.059341510491728665,
      "recall100": 0.2404118172655361,
      "index_bytes": 409796,
      "build_seconds": 0.1533420829800889,
      "query_seconds_with_metrics": 2.2506822050360062e-05,
      "mean_radius": 0.872965931892395,
      "max_radius": 1.1406821012496948,
      "max_score_error": 0.5778481960296631,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 256,
      "seed": 0,
      "eps": 0.0,
      "steps": 2,
      "flow_seconds": 0.09300658397842199
    },
    {
      "ndcg10": 0.14677458895206835,
      "recall10": 0.059954645546178874,
      "recall100": 0.2454883136518829,
      "index_bytes": 409796,
      "build_seconds": 0.15525504195829853,
      "query_seconds_with_metrics": 2.1960379984224048e-05,
      "mean_radius": 0.862106442451477,
      "max_radius": 1.157681941986084,
      "max_score_error": 0.5815137624740601,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 256,
      "seed": 1,
      "eps": 0.0,
      "steps": 2,
      "flow_seconds": 0.09300658397842199
    },
    {
      "ndcg10": 0.14694129304266557,
      "recall10": 0.0549098352733665,
      "recall100": 0.23523028228195908,
      "index_bytes": 409796,
      "build_seconds": 0.1555388750275597,
      "query_seconds_with_metrics": 2.2746898064284524e-05,
      "mean_radius": 0.8640106916427612,
      "max_radius": 1.1253292560577393,
      "max_score_error": 0.6349450349807739,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 256,
      "seed": 2,
      "eps": 0.0,
      "steps": 2,
      "flow_seconds": 0.09300658397842199
    },
    {
      "ndcg10": 0.20304299661146533,
      "recall10": 0.09454303172313634,
      "recall100": 0.2680627615168744,
      "index_bytes": 805060,
      "build_seconds": 0.16596691601444036,
      "query_seconds_with_metrics": 2.3103851410981806e-05,
      "mean_radius": 0.6959658265113831,
      "max_radius": 1.1455955505371094,
      "max_score_error": 0.5761111974716187,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 512,
      "seed": 0,
      "eps": 0.0,
      "steps": 2,
      "flow_seconds": 0.09300658397842199
    },
    {
      "ndcg10": 0.1929881224180608,
      "recall10": 0.08665421798744703,
      "recall100": 0.2652306571149551,
      "index_bytes": 805060,
      "build_seconds": 0.16737345803994685,
      "query_seconds_with_metrics": 2.2987114913056147e-05,
      "mean_radius": 0.6971120834350586,
      "max_radius": 1.0738154649734497,
      "max_score_error": 0.5700120329856873,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 512,
      "seed": 1,
      "eps": 0.0,
      "steps": 2,
      "flow_seconds": 0.09300658397842199
    },
    {
      "ndcg10": 0.18600545866125728,
      "recall10": 0.08335101515388528,
      "recall100": 0.25564609196583843,
      "index_bytes": 805060,
      "build_seconds": 0.16456458304310217,
      "query_seconds_with_metrics": 2.3794215326311092e-05,
      "mean_radius": 0.6878253817558289,
      "max_radius": 1.126723289489746,
      "max_score_error": 0.579660177230835,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 512,
      "seed": 2,
      "eps": 0.0,
      "steps": 2,
      "flow_seconds": 0.09300658397842199
    },
    {
      "ndcg10": 0.10490136828554955,
      "recall10": 0.044335302999478333,
      "recall100": 0.21314551245719257,
      "index_bytes": 212164,
      "build_seconds": 0.15191604103893042,
      "query_seconds_with_metrics": 2.1205102568961263e-05,
      "mean_radius": 0.9807300567626953,
      "max_radius": 1.1744322776794434,
      "max_score_error": 0.6241580247879028,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 128,
      "seed": 0,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07040679099736735
    },
    {
      "ndcg10": 0.0863886484365358,
      "recall10": 0.03315258723331476,
      "recall100": 0.21048320222520056,
      "index_bytes": 212164,
      "build_seconds": 0.14524587499909103,
      "query_seconds_with_metrics": 2.1319418584834123e-05,
      "mean_radius": 0.9911800622940063,
      "max_radius": 1.1882811784744263,
      "max_score_error": 0.6460817456245422,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 128,
      "seed": 1,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07040679099736735
    },
    {
      "ndcg10": 0.09633114136129628,
      "recall10": 0.03509592752460592,
      "recall100": 0.1967194995672182,
      "index_bytes": 212164,
      "build_seconds": 0.14548700000159442,
      "query_seconds_with_metrics": 2.080545258130861e-05,
      "mean_radius": 0.9823390245437622,
      "max_radius": 1.2024626731872559,
      "max_score_error": 0.6770904660224915,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 128,
      "seed": 2,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07040679099736735
    },
    {
      "ndcg10": 0.1459784822061362,
      "recall10": 0.058404860757829406,
      "recall100": 0.2342055695045177,
      "index_bytes": 409796,
      "build_seconds": 0.15411558299092576,
      "query_seconds_with_metrics": 2.2601225202057854e-05,
      "mean_radius": 0.8732064962387085,
      "max_radius": 1.22931969165802,
      "max_score_error": 0.681984543800354,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 256,
      "seed": 0,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07040679099736735
    },
    {
      "ndcg10": 0.14927091405655846,
      "recall10": 0.061219904968272905,
      "recall100": 0.24194631306780592,
      "index_bytes": 409796,
      "build_seconds": 0.1544072920223698,
      "query_seconds_with_metrics": 2.2104855426574218e-05,
      "mean_radius": 0.8602343201637268,
      "max_radius": 1.1280357837677002,
      "max_score_error": 0.5815137624740601,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 256,
      "seed": 1,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07040679099736735
    },
    {
      "ndcg10": 0.14874925683408177,
      "recall10": 0.05799321500048068,
      "recall100": 0.23780719325423882,
      "index_bytes": 409796,
      "build_seconds": 0.1539475829922594,
      "query_seconds_with_metrics": 2.2488042014798598e-05,
      "mean_radius": 0.8662828207015991,
      "max_radius": 1.1208821535110474,
      "max_score_error": 0.6349450349807739,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 256,
      "seed": 2,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07040679099736735
    },
    {
      "ndcg10": 0.20025549933965633,
      "recall10": 0.09385064211377793,
      "recall100": 0.2707665355983687,
      "index_bytes": 805060,
      "build_seconds": 0.16517495800508186,
      "query_seconds_with_metrics": 2.3293945008177043e-05,
      "mean_radius": 0.6968936920166016,
      "max_radius": 1.1455955505371094,
      "max_score_error": 0.6042243242263794,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 512,
      "seed": 0,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07040679099736735
    },
    {
      "ndcg10": 0.1970134073670843,
      "recall10": 0.08732316069611087,
      "recall100": 0.2686037640340976,
      "index_bytes": 805060,
      "build_seconds": 0.19303716701688245,
      "query_seconds_with_metrics": 2.516940841221118e-05,
      "mean_radius": 0.702102780342102,
      "max_radius": 1.0736489295959473,
      "max_score_error": 0.5489212274551392,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 512,
      "seed": 1,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07040679099736735
    },
    {
      "ndcg10": 0.18675091591767737,
      "recall10": 0.08197341583117904,
      "recall100": 0.25714415472362734,
      "index_bytes": 805060,
      "build_seconds": 0.17102941701887175,
      "query_seconds_with_metrics": 2.4371318498112498e-05,
      "mean_radius": 0.6855040788650513,
      "max_radius": 1.126723289489746,
      "max_score_error": 0.579660177230835,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 512,
      "seed": 2,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07040679099736735
    },
    {
      "ndcg10": 0.10480598346362735,
      "recall10": 0.04322274375971945,
      "recall100": 0.20539088415589163,
      "index_bytes": 212164,
      "build_seconds": 0.14757979096611962,
      "query_seconds_with_metrics": 2.08783209843778e-05,
      "mean_radius": 0.9780768156051636,
      "max_radius": 1.1677874326705933,
      "max_score_error": 0.6239317655563354,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 128,
      "seed": 0,
      "eps": -0.3,
      "steps": 2,
      "flow_seconds": 0.07832662499276921
    },
    {
      "ndcg10": 0.08692246842866208,
      "recall10": 0.030647314545155343,
      "recall100": 0.21372695796943697,
      "index_bytes": 212164,
      "build_seconds": 0.1455309169832617,
      "query_seconds_with_metrics": 2.067607601199404e-05,
      "mean_radius": 0.9893153309822083,
      "max_radius": 1.2384024858474731,
      "max_score_error": 0.632682204246521,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 128,
      "seed": 1,
      "eps": -0.3,
      "steps": 2,
      "flow_seconds": 0.07832662499276921
    },
    {
      "ndcg10": 0.08744679973839227,
      "recall10": 0.032205545704306913,
      "recall100": 0.19609501154079076,
      "index_bytes": 212164,
      "build_seconds": 0.14531354198697954,
      "query_seconds_with_metrics": 2.0590734644052115e-05,
      "mean_radius": 0.9761581420898438,
      "max_radius": 1.230831265449524,
      "max_score_error": 0.7355154752731323,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 128,
      "seed": 2,
      "eps": -0.3,
      "steps": 2,
      "flow_seconds": 0.07832662499276921
    },
    {
      "ndcg10": 0.14405398361098687,
      "recall10": 0.060837774160739884,
      "recall100": 0.23514497698299527,
      "index_bytes": 409796,
      "build_seconds": 0.15165958303259686,
      "query_seconds_with_metrics": 2.1635632053395094e-05,
      "mean_radius": 0.867728590965271,
      "max_radius": 1.1406821012496948,
      "max_score_error": 0.5778481960296631,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 256,
      "seed": 0,
      "eps": -0.3,
      "steps": 2,
      "flow_seconds": 0.07832662499276921
    },
    {
      "ndcg10": 0.15076364365028622,
      "recall10": 0.058783137279205665,
      "recall100": 0.2510036522984561,
      "index_bytes": 409796,
      "build_seconds": 0.15191095898626372,
      "query_seconds_with_metrics": 2.2086615695488335e-05,
      "mean_radius": 0.867236852645874,
      "max_radius": 1.1280357837677002,
      "max_score_error": 0.5826135277748108,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 256,
      "seed": 1,
      "eps": -0.3,
      "steps": 2,
      "flow_seconds": 0.07832662499276921
    },
    {
      "ndcg10": 0.14298065745352162,
      "recall10": 0.05662613431222295,
      "recall100": 0.23169290580823973,
      "index_bytes": 409796,
      "build_seconds": 0.15140058298129588,
      "query_seconds_with_metrics": 2.202130304960201e-05,
      "mean_radius": 0.8618201017379761,
      "max_radius": 1.1253292560577393,
      "max_score_error": 0.6349450349807739,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 256,
      "seed": 2,
      "eps": -0.3,
      "steps": 2,
      "flow_seconds": 0.07832662499276921
    },
    {
      "ndcg10": 0.19936615483956116,
      "recall10": 0.09127425843905798,
      "recall100": 0.2763384426483698,
      "index_bytes": 805060,
      "build_seconds": 0.16388770897174254,
      "query_seconds_with_metrics": 2.39095613138867e-05,
      "mean_radius": 0.6961780786514282,
      "max_radius": 1.1455955505371094,
      "max_score_error": 0.5761111974716187,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 512,
      "seed": 0,
      "eps": -0.3,
      "steps": 2,
      "flow_seconds": 0.07832662499276921
    },
    {
      "ndcg10": 0.19258885157912925,
      "recall10": 0.08146182843828818,
      "recall100": 0.2708424983567832,
      "index_bytes": 805060,
      "build_seconds": 0.16500233398983255,
      "query_seconds_with_metrics": 2.284428730315293e-05,
      "mean_radius": 0.6984552145004272,
      "max_radius": 1.0736489295959473,
      "max_score_error": 0.5672364234924316,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 512,
      "seed": 1,
      "eps": -0.3,
      "steps": 2,
      "flow_seconds": 0.07832662499276921
    },
    {
      "ndcg10": 0.18997947713071064,
      "recall10": 0.08501465498001516,
      "recall100": 0.25699951978765767,
      "index_bytes": 805060,
      "build_seconds": 0.17768508300650865,
      "query_seconds_with_metrics": 2.3152327459480455e-05,
      "mean_radius": 0.689320981502533,
      "max_radius": 1.1371148824691772,
      "max_score_error": 0.6420819759368896,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 512,
      "seed": 2,
      "eps": -0.3,
      "steps": 2,
      "flow_seconds": 0.07832662499276921
    },
    {
      "ndcg10": 0.10408400447923431,
      "recall10": 0.04503113420982911,
      "recall100": 0.20892138853394257,
      "index_bytes": 212164,
      "build_seconds": 0.15325916599249467,
      "query_seconds_with_metrics": 2.1161994140722942e-05,
      "mean_radius": 0.9811641573905945,
      "max_radius": 1.1668078899383545,
      "max_score_error": 0.6239317655563354,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 128,
      "seed": 0,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07137937500374392
    },
    {
      "ndcg10": 0.0864481344699214,
      "recall10": 0.03321337970949871,
      "recall100": 0.21497975726711735,
      "index_bytes": 212164,
      "build_seconds": 0.14806095795938745,
      "query_seconds_with_metrics": 2.122954617216746e-05,
      "mean_radius": 0.9870424270629883,
      "max_radius": 1.1646182537078857,
      "max_score_error": 0.6460817456245422,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 128,
      "seed": 1,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07137937500374392
    },
    {
      "ndcg10": 0.09072800964184449,
      "recall10": 0.03412700566180051,
      "recall100": 0.19053456270913607,
      "index_bytes": 212164,
      "build_seconds": 0.14659725001547486,
      "query_seconds_with_metrics": 2.0938497366125307e-05,
      "mean_radius": 0.9771426320075989,
      "max_radius": 1.230831265449524,
      "max_score_error": 0.7355154752731323,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 128,
      "seed": 2,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07137937500374392
    },
    {
      "ndcg10": 0.1447056738799958,
      "recall10": 0.05982592935707993,
      "recall100": 0.2311528981835007,
      "index_bytes": 409796,
      "build_seconds": 0.15276037500007078,
      "query_seconds_with_metrics": 2.213716404101097e-05,
      "mean_radius": 0.8730716705322266,
      "max_radius": 1.1510199308395386,
      "max_score_error": 0.6382293701171875,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 256,
      "seed": 0,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07137937500374392
    },
    {
      "ndcg10": 0.14555051670958413,
      "recall10": 0.05926757578741104,
      "recall100": 0.24572980753998974,
      "index_bytes": 409796,
      "build_seconds": 0.15494770801160485,
      "query_seconds_with_metrics": 2.216543095427455e-05,
      "mean_radius": 0.8630630373954773,
      "max_radius": 1.157681941986084,
      "max_score_error": 0.5815137624740601,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 256,
      "seed": 1,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07137937500374392
    },
    {
      "ndcg10": 0.1455115042903391,
      "recall10": 0.054837322583592744,
      "recall100": 0.233611833041602,
      "index_bytes": 409796,
      "build_seconds": 0.16798654204467312,
      "query_seconds_with_metrics": 2.4483266305540922e-05,
      "mean_radius": 0.8646523952484131,
      "max_radius": 1.1253292560577393,
      "max_score_error": 0.6349450349807739,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 256,
      "seed": 2,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07137937500374392
    },
    {
      "ndcg10": 0.20165959123239002,
      "recall10": 0.09335313767366775,
      "recall100": 0.26893232257062677,
      "index_bytes": 805060,
      "build_seconds": 0.18402279197471216,
      "query_seconds_with_metrics": 2.624581648574283e-05,
      "mean_radius": 0.6950674653053284,
      "max_radius": 1.1455955505371094,
      "max_score_error": 0.5761111974716187,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 512,
      "seed": 0,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07137937500374392
    },
    {
      "ndcg10": 0.19500478933427837,
      "recall10": 0.0872448102853358,
      "recall100": 0.2647941339160694,
      "index_bytes": 805060,
      "build_seconds": 0.16698220901889727,
      "query_seconds_with_metrics": 2.329436979642967e-05,
      "mean_radius": 0.6981214284896851,
      "max_radius": 1.0731359720230103,
      "max_score_error": 0.5489212274551392,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 512,
      "seed": 1,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07137937500374392
    },
    {
      "ndcg10": 0.18635082092321806,
      "recall10": 0.08308658158958364,
      "recall100": 0.2552741481423927,
      "index_bytes": 805060,
      "build_seconds": 0.16841404198203236,
      "query_seconds_with_metrics": 2.4177736487207377e-05,
      "mean_radius": 0.6883082985877991,
      "max_radius": 1.126723289489746,
      "max_score_error": 0.579660177230835,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 512,
      "seed": 2,
      "eps": 0.3,
      "steps": 2,
      "flow_seconds": 0.07137937500374392
    },
    {
      "method": "pq8x256",
      "k": 256,
      "seed": 0,
      "ndcg10": 0.24229895820377595,
      "recall10": 0.1019588072775562,
      "recall100": 0.2702601072406753,
      "index_bytes": 422280,
      "build_seconds": 0.5933777500176802
    },
    {
      "method": "pq8x256",
      "k": 256,
      "seed": 1,
      "ndcg10": 0.2357371962144748,
      "recall10": 0.09108583756221186,
      "recall100": 0.26927623704677683,
      "index_bytes": 422280,
      "build_seconds": 0.5742258749669418
    },
    {
      "method": "pq8x256",
      "k": 256,
      "seed": 2,
      "ndcg10": 0.2365993291840559,
      "recall10": 0.09312626089120955,
      "recall100": 0.2652035047704988,
      "index_bytes": 422280,
      "build_seconds": 0.5916293749469332
    }
  ],
  "stability": {
    "spherical": {
      "noise_amplification": 1.0,
      "neighbor_jaccard": 0.9914772727272727,
      "mean_flow_displacement": 0.0
    },
    "reciprocal": {
      "noise_amplification": 0.8739458506942555,
      "neighbor_jaccard": 0.9900568181818181,
      "mean_flow_displacement": 0.1040194109082222
    },
    "learned": {
      "noise_amplification": 0.8742303372431905,
      "neighbor_jaccard": 0.9872159090909091,
      "mean_flow_displacement": 0.10344637185335159
    },
    "reversed": {
      "noise_amplification": 0.8733666140606742,
      "neighbor_jaccard": 0.9900568181818181,
      "mean_flow_displacement": 0.10515188425779343
    },
    "random": {
      "noise_amplification": 0.8740033264942371,
      "neighbor_jaccard": 0.9907670454545454,
      "mean_flow_displacement": 0.10392067581415176
    }
  },
  "paired_bootstrap": {
    "128_learned_minus_spherical": {
      "mean": -0.001439655895844331,
      "low": -0.008142581609502254,
      "high": 0.004929038551080678
    },
    "128_learned_minus_reciprocal": {
      "mean": 0.002789127294360603,
      "low": -0.0014229533117264906,
      "high": 0.007164019015488076
    },
    "256_learned_minus_spherical": {
      "mean": -0.0015321083719315013,
      "low": -0.007986925540684954,
      "high": 0.004922292951313399
    },
    "256_learned_minus_reciprocal": {
      "mean": 0.0021594078111143882,
      "low": -0.0011233768435835278,
      "high": 0.005404278531938578
    },
    "512_learned_minus_spherical": {
      "mean": 0.0010288701332621403,
      "low": -0.005944337530097993,
      "high": 0.008000909703497094
    },
    "512_learned_minus_reciprocal": {
      "mean": 0.0006610816445448548,
      "low": -0.0029547162528640782,
      "high": 0.004405434699469004
    }
  },
  "exact": {
    "ndcg10": 0.31727151366759654,
    "recall10": 0.15498797328057845,
    "recall100": 0.3114503860264584,
    "index_bytes": 5580288
  },
  "fp16": {
    "ndcg10": 0.31727151366759654,
    "recall100": 0.3114503860264584,
    "index_bytes": 2790144
  },
  "platform": "macOS-26.3-arm64-arm-64bit-Mach-O",
  "config_sha256": "113ca89fb6fdf0de264b9f096a94eff8a18303dbdd4c292a47b046d597ca99e7",
  "limitations": [
    "one encoder, three initialization seeds per dataset",
    "query timing includes metrics, sorting, and expansion; not a deployment latency benchmark",
    "PQ is a simple reference implementation, not tuned FAISS/ScaNN",
    "fixed finite flow and heuristic moment learning; no full ODE asymptotic claim",
    "fitting labels used only by learned/reversed methods; not a zero-shot comparison"
  ]
}

==> anc/results/retrieval_results.json <==
{
  "rows": [
    {
      "ndcg10": 0.07626404650906826,
      "recall10": 0.15755555555555556,
      "recall100": 0.6225555555555555,
      "index_bytes": 218364,
      "build_seconds": 0.2149129580357112,
      "query_seconds_with_metrics": 5.8006424695333995e-05,
      "mean_radius": 1.0341635942459106,
      "max_radius": 1.2752442359924316,
      "max_score_error": 0.6416906714439392,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 128,
      "seed": 0,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0006986669613979757
    },
    {
      "ndcg10": 0.07872200523981548,
      "recall10": 0.15583333333333332,
      "recall100": 0.6044444444444445,
      "index_bytes": 218364,
      "build_seconds": 0.21459083299851045,
      "query_seconds_with_metrics": 5.623793959654565e-05,
      "mean_radius": 1.0394046306610107,
      "max_radius": 1.313992977142334,
      "max_score_error": 0.6304131746292114,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 128,
      "seed": 1,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0006986669613979757
    },
    {
      "ndcg10": 0.07709921858386176,
      "recall10": 0.15538888888888885,
      "recall100": 0.6127222222222222,
      "index_bytes": 218364,
      "build_seconds": 0.21476329100551084,
      "query_seconds_with_metrics": 5.463769883412878e-05,
      "mean_radius": 1.0357975959777832,
      "max_radius": 1.3151848316192627,
      "max_score_error": 0.7115026712417603,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 128,
      "seed": 2,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0006986669613979757
    },
    {
      "ndcg10": 0.12876936405735498,
      "recall10": 0.24938888888888888,
      "recall100": 0.6863333333333334,
      "index_bytes": 415996,
      "build_seconds": 0.21894991700537503,
      "query_seconds_with_metrics": 6.0627367024161294e-05,
      "mean_radius": 0.9432624578475952,
      "max_radius": 1.2691476345062256,
      "max_score_error": 0.6578800678253174,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 256,
      "seed": 0,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0006986669613979757
    },
    {
      "ndcg10": 0.12615142433021917,
      "recall10": 0.24383333333333332,
      "recall100": 0.7046666666666667,
      "index_bytes": 415996,
      "build_seconds": 0.21901833295123652,
      "query_seconds_with_metrics": 5.8741395876510276e-05,
      "mean_radius": 0.9511584043502808,
      "max_radius": 1.2750205993652344,
      "max_score_error": 0.6690003275871277,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 256,
      "seed": 1,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0006986669613979757
    },
    {
      "ndcg10": 0.15004614539510447,
      "recall10": 0.2783333333333333,
      "recall100": 0.7226666666666667,
      "index_bytes": 415996,
      "build_seconds": 0.2194492089911364,
      "query_seconds_with_metrics": 6.055770966965903e-05,
      "mean_radius": 0.9534929394721985,
      "max_radius": 1.2746434211730957,
      "max_score_error": 0.6605753898620605,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 256,
      "seed": 2,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0006986669613979757
    },
    {
      "ndcg10": 0.17865725362595863,
      "recall10": 0.32733333333333337,
      "recall100": 0.7386666666666667,
      "index_bytes": 811260,
      "build_seconds": 0.23618870798964053,
      "query_seconds_with_metrics": 6.430849865015102e-05,
      "mean_radius": 0.8335874080657959,
      "max_radius": 1.2248384952545166,
      "max_score_error": 0.6538236141204834,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 512,
      "seed": 0,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0006986669613979757
    },
    {
      "ndcg10": 0.1901237243944163,
      "recall10": 0.37,
      "recall100": 0.7692222222222221,
      "index_bytes": 811260,
      "build_seconds": 0.23657687503146008,
      "query_seconds_with_metrics": 6.323636156138171e-05,
      "mean_radius": 0.8289538621902466,
      "max_radius": 1.2228662967681885,
      "max_score_error": 0.635462760925293,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 512,
      "seed": 1,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0006986669613979757
    },
    {
      "ndcg10": 0.21736883941984037,
      "recall10": 0.38083333333333336,
      "recall100": 0.7998888888888889,
      "index_bytes": 811260,
      "build_seconds": 0.23499037500005215,
      "query_seconds_with_metrics": 6.253418937364107e-05,
      "mean_radius": 0.8400026559829712,
      "max_radius": 1.1585122346878052,
      "max_score_error": 0.5885518193244934,
      "top10_certificate_fraction": 0.0,
      "method": "spherical",
      "k": 512,
      "seed": 2,
      "eps": 0.0,
      "steps": 0,
      "flow_seconds": 0.0006986669613979757
    },
    {
      "ndcg10": 0.08951326999041088,
      "recall10": 0.18455555555555553,
      "recall100": 0.5893333333333334,
      "index_bytes": 218364,
      "build_seconds": 0.21707291703205556,
      "query_seconds_with_metrics": 5.493586560890979e-05,
      "mean_radius": 1.0261850357055664,
      "max_radius": 1.27996027469635,
      "max_score_error": 0.6581815481185913,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 128,
      "seed": 0,
      "eps": 0.0,
      "steps": 4,
      "flow_seconds": 0.30497033399296924
    },
    {
      "ndcg10": 0.08540104407583986,
      "recall10": 0.1708888888888889,
      "recall100": 0.5895555555555556,
      "index_bytes": 218364,
      "build_seconds": 0.21699737501330674,
      "query_seconds_with_metrics": 5.452096481354885e-05,
      "mean_radius": 1.037102460861206,
      "max_radius": 1.2754582166671753,
      "max_score_error": 0.616805911064148,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 128,
      "seed": 1,
      "eps": 0.0,
      "steps": 4,
      "flow_seconds": 0.30497033399296924
    },
    {
      "ndcg10": 0.08480563574248272,
      "recall10": 0.17344444444444443,
      "recall100": 0.6108888888888888,
      "index_bytes": 218364,
      "build_seconds": 0.21566616703057662,
      "query_seconds_with_metrics": 5.556950675251384e-05,
      "mean_radius": 1.037334680557251,
      "max_radius": 1.3077031373977661,
      "max_score_error": 0.7110413908958435,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 128,
      "seed": 2,
      "eps": 0.0,
      "steps": 4,
      "flow_seconds": 0.30497033399296924
    },
    {
      "ndcg10": 0.13435140598038545,
      "recall10": 0.24894444444444447,
      "recall100": 0.7176666666666667,
      "index_bytes": 415996,
      "build_seconds": 0.22032945899991319,
      "query_seconds_with_metrics": 5.952678901093825e-05,
      "mean_radius": 0.9261530637741089,
      "max_radius": 1.2613695859909058,
      "max_score_error": 0.6578800678253174,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 256,
      "seed": 0,
      "eps": 0.0,
      "steps": 4,
      "flow_seconds": 0.30497033399296924
    },
    {
      "ndcg10": 0.13131126188609457,
      "recall10": 0.25272222222222224,
      "recall100": 0.6878888888888889,
      "index_bytes": 415996,
      "build_seconds": 0.21967120800400153,
      "query_seconds_with_metrics": 5.8624023408691984e-05,
      "mean_radius": 0.9406156539916992,
      "max_radius": 1.2572262287139893,
      "max_score_error": 0.6901385188102722,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 256,
      "seed": 1,
      "eps": 0.0,
      "steps": 4,
      "flow_seconds": 0.30497033399296924
    },
    {
      "ndcg10": 0.13561235404984062,
      "recall10": 0.2547222222222222,
      "recall100": 0.7166666666666667,
      "index_bytes": 415996,
      "build_seconds": 0.21986416698200628,
      "query_seconds_with_metrics": 5.947685570811317e-05,
      "mean_radius": 0.9360119104385376,
      "max_radius": 1.2600873708724976,
      "max_score_error": 0.6190456748008728,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 256,
      "seed": 2,
      "eps": 0.0,
      "steps": 4,
      "flow_seconds": 0.30497033399296924
    },
    {
      "ndcg10": 0.1981460561327034,
      "recall10": 0.38177777777777777,
      "recall100": 0.7633333333333333,
      "index_bytes": 811260,
      "build_seconds": 0.23813937499653548,
      "query_seconds_with_metrics": 6.450187825119984e-05,
      "mean_radius": 0.8031493425369263,
      "max_radius": 1.2064257860183716,
      "max_score_error": 0.6429506540298462,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 512,
      "seed": 0,
      "eps": 0.0,
      "steps": 4,
      "flow_seconds": 0.30497033399296924
    },
    {
      "ndcg10": 0.18960081882817395,
      "recall10": 0.37633333333333335,
      "recall100": 0.7583333333333333,
      "index_bytes": 811260,
      "build_seconds": 0.23842808295739815,
      "query_seconds_with_metrics": 6.479760324347317e-05,
      "mean_radius": 0.8019919395446777,
      "max_radius": 1.2268505096435547,
      "max_score_error": 0.6454467177391052,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 512,
      "seed": 1,
      "eps": 0.0,
      "steps": 4,
      "flow_seconds": 0.30497033399296924
    },
    {
      "ndcg10": 0.2062646114811257,
      "recall10": 0.37833333333333335,
      "recall100": 0.786,
      "index_bytes": 811260,
      "build_seconds": 0.2386667089886032,
      "query_seconds_with_metrics": 6.478005680914823e-05,
      "mean_radius": 0.813992440700531,
      "max_radius": 1.2363327741622925,
      "max_score_error": 0.6156830787658691,
      "top10_certificate_fraction": 0.0,
      "method": "reciprocal",
      "k": 512,
      "seed": 2,
      "eps": 0.0,
      "steps": 4,
      "flow_seconds": 0.30497033399296924
    },
    {
      "ndcg10": 0.09001450681699341,
      "recall10": 0.18788888888888886,
      "recall100": 0.5810000000000001,
      "index_bytes": 218364,
      "build_seconds": 0.2128384580137208,
      "query_seconds_with_metrics": 5.661812448215724e-05,
      "mean_radius": 1.0213706493377686,
      "max_radius": 1.2764360904693604,
      "max_score_error": 0.6598206162452698,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 128,
      "seed": 0,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.2753162080189213
    },
    {
      "ndcg10": 0.07629776843339864,
      "recall10": 0.15233333333333332,
      "recall100": 0.575,
      "index_bytes": 218364,
      "build_seconds": 0.2146855409955606,
      "query_seconds_with_metrics": 5.557134803560897e-05,
      "mean_radius": 1.035712718963623,
      "max_radius": 1.2760515213012695,
      "max_score_error": 0.6895294785499573,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 128,
      "seed": 1,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.2753162080189213
    },
    {
      "ndcg10": 0.07770781164571665,
      "recall10": 0.16344444444444445,
      "recall100": 0.6225555555555555,
      "index_bytes": 218364,
      "build_seconds": 0.22218983300263062,
      "query_seconds_with_metrics": 5.501326332263467e-05,
      "mean_radius": 1.0404393672943115,
      "max_radius": 1.3041472434997559,
      "max_score_error": 0.7146548628807068,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 128,
      "seed": 2,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.2753162080189213
    },
    {
      "ndcg10": 0.13830513646574702,
      "recall10": 0.25327777777777777,
      "recall100": 0.7133333333333334,
      "index_bytes": 415996,
      "build_seconds": 0.218654541997239,
      "query_seconds_with_metrics": 6.054933091568466e-05,
      "mean_radius": 0.9321879744529724,
      "max_radius": 1.2695773839950562,
      "max_score_error": 0.6578800678253174,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 256,
      "seed": 0,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.2753162080189213
    },
    {
      "ndcg10": 0.1309796385025831,
      "recall10": 0.25105555555555553,
      "recall100": 0.6928888888888889,
      "index_bytes": 415996,
      "build_seconds": 0.2206448749639094,
      "query_seconds_with_metrics": 5.994796389932228e-05,
      "mean_radius": 0.9347597360610962,
      "max_radius": 1.2651989459991455,
      "max_score_error": 0.6901385188102722,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 256,
      "seed": 1,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.2753162080189213
    },
    {
      "ndcg10": 0.1307488015387296,
      "recall10": 0.2426111111111111,
      "recall100": 0.6973333333333332,
      "index_bytes": 415996,
      "build_seconds": 0.22206591599388048,
      "query_seconds_with_metrics": 5.9583183049205e-05,
      "mean_radius": 0.9386160969734192,
      "max_radius": 1.2809970378875732,
      "max_score_error": 0.5655264258384705,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 256,
      "seed": 2,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.2753162080189213
    },
    {
      "ndcg10": 0.18431865875339734,
      "recall10": 0.3405555555555555,
      "recall100": 0.7526666666666667,
      "index_bytes": 811260,
      "build_seconds": 0.2377267080009915,
      "query_seconds_with_metrics": 6.4730725895254e-05,
      "mean_radius": 0.8053348064422607,
      "max_radius": 1.1997627019882202,
      "max_score_error": 0.6218201518058777,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 512,
      "seed": 0,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.2753162080189213
    },
    {
      "ndcg10": 0.1919456840441956,
      "recall10": 0.38122222222222224,
      "recall100": 0.7683333333333333,
      "index_bytes": 811260,
      "build_seconds": 0.23963054199703038,
      "query_seconds_with_metrics": 6.53298386113132e-05,
      "mean_radius": 0.8011904954910278,
      "max_radius": 1.2268505096435547,
      "max_score_error": 0.6454467177391052,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 512,
      "seed": 1,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.2753162080189213
    },
    {
      "ndcg10": 0.2088005792242188,
      "recall10": 0.38666666666666666,
      "recall100": 0.781,
      "index_bytes": 811260,
      "build_seconds": 0.2398865839932114,
      "query_seconds_with_metrics": 6.481417221948504e-05,
      "mean_radius": 0.818477988243103,
      "max_radius": 1.2243238687515259,
      "max_score_error": 0.6133494973182678,
      "top10_certificate_fraction": 0.0,
      "method": "learned",
      "k": 512,
      "seed": 2,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.2753162080189213
    },
    {
      "ndcg10": 0.08907398875309715,
      "recall10": 0.18455555555555553,
      "recall100": 0.6044444444444445,
      "index_bytes": 218364,
      "build_seconds": 0.21800054202321917,
      "query_seconds_with_metrics": 5.5855087445909454e-05,
      "mean_radius": 1.0287213325500488,
      "max_radius": 1.2991403341293335,
      "max_score_error": 0.6679480671882629,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 128,
      "seed": 0,
      "eps": -0.3,
      "steps": 4,
      "flow_seconds": 0.2698301670025103
    },
    {
      "ndcg10": 0.07900690756069256,
      "recall10": 0.17022222222222222,
      "recall100": 0.5912222222222222,
      "index_bytes": 218364,
      "build_seconds": 0.21737808297621086,
      "query_seconds_with_metrics": 5.5512962130136026e-05,
      "mean_radius": 1.0373111963272095,
      "max_radius": 1.2718431949615479,
      "max_score_error": 0.6339681148529053,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 128,
      "seed": 1,
      "eps": -0.3,
      "steps": 4,
      "flow_seconds": 0.2698301670025103
    },
    {
      "ndcg10": 0.08358392888157876,
      "recall10": 0.17344444444444443,
      "recall100": 0.627,
      "index_bytes": 218364,
      "build_seconds": 0.21539412497077137,
      "query_seconds_with_metrics": 5.5224752014568386e-05,
      "mean_radius": 1.0271124839782715,
      "max_radius": 1.2948157787322998,
      "max_score_error": 0.627677857875824,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 128,
      "seed": 2,
      "eps": -0.3,
      "steps": 4,
      "flow_seconds": 0.2698301670025103
    },
    {
      "ndcg10": 0.13693739029771432,
      "recall10": 0.2549444444444445,
      "recall100": 0.707,
      "index_bytes": 415996,
      "build_seconds": 0.2230151669937186,
      "query_seconds_with_metrics": 6.253603065673621e-05,
      "mean_radius": 0.9291767477989197,
      "max_radius": 1.2651770114898682,
      "max_score_error": 0.6578800678253174,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 256,
      "seed": 0,
      "eps": -0.3,
      "steps": 4,
      "flow_seconds": 0.2698301670025103
    },
    {
      "ndcg10": 0.13826968702399808,
      "recall10": 0.26355555555555554,
      "recall100": 0.6918888888888889,
      "index_bytes": 415996,
      "build_seconds": 0.221428457996808,
      "query_seconds_with_metrics": 5.950356898300276e-05,
      "mean_radius": 0.9409780502319336,
      "max_radius": 1.2572262287139893,
      "max_score_error": 0.6901385188102722,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 256,
      "seed": 1,
      "eps": -0.3,
      "steps": 4,
      "flow_seconds": 0.2698301670025103
    },
    {
      "ndcg10": 0.1313133580463606,
      "recall10": 0.24094444444444443,
      "recall100": 0.7060000000000001,
      "index_bytes": 415996,
      "build_seconds": 0.21986883302452043,
      "query_seconds_with_metrics": 5.9362752054464424e-05,
      "mean_radius": 0.9372801780700684,
      "max_radius": 1.2695884704589844,
      "max_score_error": 0.6014988422393799,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 256,
      "seed": 2,
      "eps": -0.3,
      "steps": 4,
      "flow_seconds": 0.2698301670025103
    },
    {
      "ndcg10": 0.19877549296870428,
      "recall10": 0.3566666666666667,
      "recall100": 0.756,
      "index_bytes": 811260,
      "build_seconds": 0.23785225005121902,
      "query_seconds_with_metrics": 6.380936249920962e-05,
      "mean_radius": 0.8035045862197876,
      "max_radius": 1.1997627019882202,
      "max_score_error": 0.6218201518058777,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 512,
      "seed": 0,
      "eps": -0.3,
      "steps": 4,
      "flow_seconds": 0.2698301670025103
    },
    {
      "ndcg10": 0.20114847738473401,
      "recall10": 0.3907777777777777,
      "recall100": 0.7666666666666667,
      "index_bytes": 811260,
      "build_seconds": 0.23961295798653737,
      "query_seconds_with_metrics": 6.52837015082094e-05,
      "mean_radius": 0.7986235618591309,
      "max_radius": 1.2268505096435547,
      "max_score_error": 0.6454467177391052,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 512,
      "seed": 1,
      "eps": -0.3,
      "steps": 4,
      "flow_seconds": 0.2698301670025103
    },
    {
      "ndcg10": 0.20355614012640874,
      "recall10": 0.3688888888888889,
      "recall100": 0.7766666666666666,
      "index_bytes": 811260,
      "build_seconds": 0.23773475002963096,
      "query_seconds_with_metrics": 6.437920830888562e-05,
      "mean_radius": 0.8146905899047852,
      "max_radius": 1.2363327741622925,
      "max_score_error": 0.6156830787658691,
      "top10_certificate_fraction": 0.0,
      "method": "reversed",
      "k": 512,
      "seed": 2,
      "eps": -0.3,
      "steps": 4,
      "flow_seconds": 0.2698301670025103
    },
    {
      "ndcg10": 0.08660257364076637,
      "recall10": 0.1762222222222222,
      "recall100": 0.5943333333333334,
      "index_bytes": 218364,
      "build_seconds": 0.21732037496985868,
      "query_seconds_with_metrics": 5.49468737850562e-05,
      "mean_radius": 1.0232923030853271,
      "max_radius": 1.2786369323730469,
      "max_score_error": 0.6598206162452698,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 128,
      "seed": 0,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.27653091598767787
    },
    {
      "ndcg10": 0.08496384261835727,
      "recall10": 0.16755555555555554,
      "recall100": 0.5618888888888889,
      "index_bytes": 218364,
      "build_seconds": 0.21822179097216576,
      "query_seconds_with_metrics": 5.5162082938519386e-05,
      "mean_radius": 1.0350521802902222,
      "max_radius": 1.2664008140563965,
      "max_score_error": 0.616805911064148,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 128,
      "seed": 1,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.27653091598767787
    },
    {
      "ndcg10": 0.08500818709999518,
      "recall10": 0.1701111111111111,
      "recall100": 0.5942222222222222,
      "index_bytes": 218364,
      "build_seconds": 0.21683195902733132,
      "query_seconds_with_metrics": 5.454767808843844e-05,
      "mean_radius": 1.0298259258270264,
      "max_radius": 1.291625738143921,
      "max_score_error": 0.7002809047698975,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 128,
      "seed": 2,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.27653091598767787
    },
    {
      "ndcg10": 0.13369367300577964,
      "recall10": 0.2496111111111111,
      "recall100": 0.715,
      "index_bytes": 415996,
      "build_seconds": 0.2239440829725936,
      "query_seconds_with_metrics": 6.0127254307179355e-05,
      "mean_radius": 0.9251290559768677,
      "max_radius": 1.2613695859909058,
      "max_score_error": 0.6578800678253174,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 256,
      "seed": 0,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.27653091598767787
    },
    {
      "ndcg10": 0.13262053242759975,
      "recall10": 0.25355555555555553,
      "recall100": 0.6762222222222223,
      "index_bytes": 415996,
      "build_seconds": 0.22374416602542624,
      "query_seconds_with_metrics": 6.0553388603743776e-05,
      "mean_radius": 0.9402316808700562,
      "max_radius": 1.2651989459991455,
      "max_score_error": 0.6901385188102722,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 256,
      "seed": 1,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.27653091598767787
    },
    {
      "ndcg10": 0.12835308559494393,
      "recall10": 0.24583333333333332,
      "recall100": 0.7266666666666667,
      "index_bytes": 415996,
      "build_seconds": 0.22447491699131206,
      "query_seconds_with_metrics": 6.0049706954102566e-05,
      "mean_radius": 0.9393033981323242,
      "max_radius": 1.2770576477050781,
      "max_score_error": 0.6139249801635742,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 256,
      "seed": 2,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.27653091598767787
    },
    {
      "ndcg10": 0.19585585850988316,
      "recall10": 0.3743333333333333,
      "recall100": 0.7566666666666667,
      "index_bytes": 811260,
      "build_seconds": 0.236784832959529,
      "query_seconds_with_metrics": 6.40210775659328e-05,
      "mean_radius": 0.802926778793335,
      "max_radius": 1.2064257860183716,
      "max_score_error": 0.6429506540298462,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 512,
      "seed": 0,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.27653091598767787
    },
    {
      "ndcg10": 0.19172907131820016,
      "recall10": 0.3874444444444444,
      "recall100": 0.7583333333333333,
      "index_bytes": 811260,
      "build_seconds": 0.23897025000769645,
      "query_seconds_with_metrics": 6.388615866378958e-05,
      "mean_radius": 0.8012588024139404,
      "max_radius": 1.2268505096435547,
      "max_score_error": 0.6454467177391052,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 512,
      "seed": 1,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.27653091598767787
    },
    {
      "ndcg10": 0.20640086316497533,
      "recall10": 0.37666666666666665,
      "recall100": 0.776,
      "index_bytes": 811260,
      "build_seconds": 0.23873824998736382,
      "query_seconds_with_metrics": 6.523260415713929e-05,
      "mean_radius": 0.8138502836227417,
      "max_radius": 1.2288013696670532,
      "max_score_error": 0.6166564226150513,
      "top10_certificate_fraction": 0.0,
      "method": "random",
      "k": 512,
      "seed": 2,
      "eps": 0.3,
      "steps": 4,
      "flow_seconds": 0.27653091598767787
    },
    {
      "method": "pq8x256",
      "k": 256,
      "seed": 0,
      "ndcg10": 0.3896322768183565,
      "recall10": 0.5792222222222222,
      "recall100": 0.8516666666666667,
      "index_bytes": 434680,
      "build_seconds": 0.7459668749943376
    },
    {
      "method": "pq8x256",
      "k": 256,
      "seed": 1,
      "ndcg10": 0.3477924670516228,
      "recall10": 0.5378333333333333,
      "recall100": 0.8340000000000001,
      "index_bytes": 434680,
      "build_seconds": 0.7349199579912238
    },
    {
      "method": "pq8x256",
      "k": 256,
      "seed": 2,
      "ndcg10": 0.37633507803574806,
      "recall10": 0.5381666666666667,
      "recall100": 0.832,
      "index_bytes": 434680,
      "build_seconds": 0.7375855830032378
    }
  ],
  "stability": {
    "spherical": {
      "noise_amplification": 1.0,
      "neighbor_jaccard": 0.9900568181818181,
      "mean_flow_displacement": 0.0
    },
    "reciprocal": {
      "noise_amplification": 0.8124749306675032,
      "neighbor_jaccard": 0.9914772727272727,
      "mean_flow_displacement": 0.1814347356557846
    },
    "learned": {
      "noise_amplification": 0.8106113019316797,
      "neighbor_jaccard": 0.9907670454545455,
      "mean_flow_displacement": 0.18416474759578705
    },
    "reversed": {
      "noise_amplification": 0.8137686817460281,
      "neighbor_jaccard": 0.9872159090909091,
      "mean_flow_displacement": 0.179724782705307
    },
    "random": {
      "noise_amplification": 0.8124943434668347,
      "neighbor_jaccard": 0.9900568181818182,
      "mean_flow_displacement": 0.1814006119966507
    }
  },
  "paired_bootstrap": {
    "128_learned_minus_spherical": {
      "mean": 0.003978272187787734,
      "low": -0.0062378017437915755,
      "high": 0.014569561027116235
    },
    "128_learned_minus_reciprocal": {
      "mean": -0.005233287637541581,
      "low": -0.009924047222273425,
      "high": -0.0009272821334109013
    },
    "256_learned_minus_spherical": {
      "mean": -0.001644452425206302,
      "low": -0.01518065787738366,
      "high": 0.012053232983884776
    },
    "256_learned_minus_reciprocal": {
      "mean": -0.00041381513642032577,
      "low": -0.008247726155703988,
      "high": 0.008030686172462961
    },
    "512_learned_minus_spherical": {
      "mean": -0.0003616318061345236,
      "low": -0.014382189945776952,
      "high": 0.013254083168241138
    },
    "512_learned_minus_reciprocal": {
      "mean": -0.002982188140063778,
      "low": -0.00985769664201285,
      "high": 0.0040340261139059815
    }
  },
  "exact": {
    "ndcg10": 0.6450816521455774,
    "recall10": 0.7833333333333333,
    "recall100": 0.925,
    "index_bytes": 7961088
  },
  "fp16": {
    "ndcg10": 0.6450816521455774,
    "recall100": 0.925,
    "index_bytes": 3980544
  },
  "platform": "macOS-26.3-arm64-arm-64bit-Mach-O",
  "config_sha256": "2e2555d1edeee589a284c28a09f871df9f9b07b938d1fbd68e74ea886acd1ed4",
  "limitations": [
    "one dataset, one encoder, three initialization seeds",
    "query timing includes metrics, sorting, and expansion; not a deployment latency benchmark",
    "PQ is a simple reference implementation, not tuned FAISS/ScaNN",
    "fixed finite flow and heuristic moment learning; no full ODE asymptotic claim",
    "fitting labels used only by learned/reversed methods; not a zero-shot comparison"
  ]
}

==> anc/results/summary.json <==
{
  "SciFact": {
    "methods": {
      "PQ64x64": {
        "ndcg10": 0.6123913880589273,
        "recall100": 0.915888888888889,
        "index_bytes": 430016
      },
      "pq": {
        "ndcg10": 0.612677484059405,
        "recall100": 0.9131111111111112,
        "index_bytes": 405440
      },
      "skew": {
        "ndcg10": 0.6209934378184578,
        "recall100": 0.9203333333333333,
        "index_bytes": 430016
      },
      "symmetric": {
        "ndcg10": 0.6164794065888989,
        "recall100": 0.9195555555555556,
        "index_bytes": 430016
      },
      "general": {
        "ndcg10": 0.622161714300735,
        "recall100": 0.914,
        "index_bytes": 430016
      }
    },
    "skew_minus_byte_matched_pq": {
      "mean": 0.008602049759530534,
      "low": -0.00377789931878571,
      "high": 0.02072771204254184
    },
    "exact": {
      "ndcg10": 0.6450816521455774,
      "recall10": 0.7833333333333333,
      "recall100": 0.925,
      "index_bytes": 7961088
    },
    "stability": {
      "spherical": {
        "noise_amplification": 1.0,
        "neighbor_jaccard": 0.9900568181818181,
        "mean_flow_displacement": 0.0
      },
      "reciprocal": {
        "noise_amplification": 0.8124749306675032,
        "neighbor_jaccard": 0.9914772727272727,
        "mean_flow_displacement": 0.1814347356557846
      },
      "learned": {
        "noise_amplification": 0.8106113019316797,
        "neighbor_jaccard": 0.9907670454545455,
        "mean_flow_displacement": 0.18416474759578705
      },
      "reversed": {
        "noise_amplification": 0.8137686817460281,
        "neighbor_jaccard": 0.9872159090909091,
        "mean_flow_displacement": 0.179724782705307
      },
      "random": {
        "noise_amplification": 0.8124943434668347,
        "neighbor_jaccard": 0.9900568181818182,
        "mean_flow_displacement": 0.1814006119966507
      }
    }
  },
  "NFCorpus": {
    "methods": {
      "PQ64x64": {
        "ndcg10": 0.30464292413506594,
        "recall100": 0.2924989006667979,
        "index_bytes": 330816
      },
      "pq": {
        "ndcg10": 0.3018635433376198,
        "recall100": 0.2958099685367417,
        "index_bytes": 306240
      },
      "skew": {
        "ndcg10": 0.30490715769173365,
        "recall100": 0.2999826359048421,
        "index_bytes": 330816
      },
      "symmetric": {
        "ndcg10": 0.3052534724259452,
        "recall100": 0.29843297023465953,
        "index_bytes": 330816
      },
      "general": {
        "ndcg10": 0.30566070281797036,
        "recall100": 0.2989445893788976,
        "index_bytes": 330816
      }
    },
    "skew_minus_byte_matched_pq": {
      "mean": 0.00026423355666765577,
      "low": -0.005692199964658015,
      "high": 0.00606826920123615
    },
    "exact": {
      "ndcg10": 0.31727151366759654,
      "recall10": 0.15498797328057845,
      "recall100": 0.3114503860264584,
      "index_bytes": 5580288
    },
    "stability": {
      "spherical": {
        "noise_amplification": 1.0,
        "neighbor_jaccard": 0.9914772727272727,
        "mean_flow_displacement": 0.0
      },
      "reciprocal": {
        "noise_amplification": 0.8739458506942555,
        "neighbor_jaccard": 0.9900568181818181,
        "mean_flow_displacement": 0.1040194109082222
      },
      "learned": {
        "noise_amplification": 0.8742303372431905,
        "neighbor_jaccard": 0.9872159090909091,
        "mean_flow_displacement": 0.10344637185335159
      },
      "reversed": {
        "noise_amplification": 0.8733666140606742,
        "neighbor_jaccard": 0.9900568181818181,
        "mean_flow_displacement": 0.10515188425779343
      },
      "random": {
        "noise_amplification": 0.8740033264942371,
        "neighbor_jaccard": 0.9907670454545454,
        "mean_flow_displacement": 0.10392067581415176
      }
    }
  }
}

==> anc/review_v06.json <==
{
  "as_of": "2026-11-02",
  "passed": true,
  "checks": [
    {
      "name": "removed_cover_labels_and_private_paths",
      "passed": true,
      "evidence": "manuscript_v06/*.tex"
    },
    {
      "name": "requested_authors_and_contacts",
      "passed": true,
      "evidence": "main.tex"
    },
    {
      "name": "one_integrated_article",
      "passed": true,
      "evidence": "reachable main.tex sources"
    },
    {
      "name": "requested_title_and_frontmatter_cleanup",
      "passed": true,
      "evidence": "main.tex and reachable inputs"
    },
    {
      "name": "all_nine_geometric_and_mathematical_figures_retained",
      "passed": true,
      "evidence": "main.tex; figures/; mathematical_development.tex"
    },
    {
      "name": "all_figures_anchored_with_latex_H",
      "passed": true,
      "evidence": "main.tex; mathematical_development.tex; figures/"
    },
    {
      "name": "original_novelty_table_replaced_by_prose",
      "passed": true,
      "evidence": "main.tex"
    },
    {
      "name": "all_latex_inputs_exist",
      "passed": true,
      "evidence": "manuscript_v06"
    },
    {
      "name": "primary_literature_and_all_references_cited",
      "passed": true,
      "evidence": "references.tex and reachable inputs"
    },
    {
      "name": "close_aggregation_prior_attributed",
      "passed": true,
      "evidence": "main.tex; references.tex"
    },
    {
      "name": "Nonreciprocal_Attention_Retrieval_v06:clean_latex",
      "passed": true,
      "evidence": "Nonreciprocal_Attention_Retrieval_v06.log"
    },
    {
      "name": "Nonreciprocal_Attention_Retrieval_v06:delivered_pdf",
      "passed": true,
      "evidence": "output/pdf"
    },
    {
      "name": "nine_formal_kernels_without_shortcuts",
      "passed": true,
      "evidence": "formal/Algebra.v"
    },
    {
      "name": "rocq_independent_library_checker",
      "passed": true,
      "evidence": "results/rocq_kernel_check.log"
    },
    {
      "name": "formal_scope_not_inflated",
      "passed": true,
      "evidence": "main.tex"
    },
    {
      "name": "independent_equation_audits",
      "passed": true,
      "evidence": "results/deep_equation_checks.json"
    },
    {
      "name": "projective_common_kernel_audit",
      "passed": true,
      "evidence": "results/common_kernel_checks.json"
    },
    {
      "name": "directed_interval_certificate_present",
      "passed": true,
      "evidence": "results/deep_equation_checks.json"
    },
    {
      "name": "growing_full_flow_and_extreme_mass_runs",
      "passed": true,
      "evidence": "results/block_growth.json"
    },
    {
      "name": "independent_stiff_growing_flow_check",
      "passed": true,
      "evidence": "results/growing_clock_checks.json"
    },
    {
      "name": "scifact:disjoint_query_ids",
      "passed": true,
      "evidence": "scifact_manifest.json"
    },
    {
      "name": "scifact:exact_fixed_byte_budget",
      "passed": true,
      "evidence": "results"
    },
    {
      "name": "nfcorpus:disjoint_query_ids",
      "passed": true,
      "evidence": "nfcorpus_manifest.json"
    },
    {
      "name": "nfcorpus:exact_fixed_byte_budget",
      "passed": true,
      "evidence": "results/nfcorpus"
    },
    {
      "name": "results/large_ann/results.json:completed_rows",
      "passed": true,
      "evidence": "results/large_ann/results.json"
    },
    {
      "name": "results/large_ann/results.json:query_level_recomputation",
      "passed": true,
      "evidence": "results/large_ann/per_query.npz"
    },
    {
      "name": "million_vector_three_seed_protocol",
      "passed": true,
      "evidence": "results/large_ann/config.json"
    },
    {
      "name": "sift_download_hash",
      "passed": true,
      "evidence": "results/large_ann/config.json"
    },
    {
      "name": "calibration_residual_certificates",
      "passed": true,
      "evidence": "results/large_ann/results.json"
    },
    {
      "name": "results/large_ann/major_controls.json:completed_rows",
      "passed": true,
      "evidence": "results/large_ann/major_controls.json"
    },
    {
      "name": "results/large_ann/major_controls.json:query_level_recomputation",
      "passed": true,
      "evidence": "results/large_ann/major_controls_per_query.npz"
    },
    {
      "name": "rank_ablation_recorded",
      "passed": true,
      "evidence": "results/large_ann/major_controls.json"
    },
    {
      "name": "results/large_ann/margin_results.json:completed_rows",
      "passed": true,
      "evidence": "results/large_ann/margin_results.json"
    },
    {
      "name": "results/large_ann/margin_results.json:query_level_recomputation",
      "passed": true,
      "evidence": "results/large_ann/margin_per_query.npz"
    },
    {
      "name": "hard_negative_solver_residuals",
      "passed": true,
      "evidence": "results/large_ann/margin_results.json"
    },
    {
      "name": "results/bigann10m/results.json:completed_rows",
      "passed": true,
      "evidence": "results/bigann10m/results.json"
    },
    {
      "name": "results/bigann10m/results.json:query_level_recomputation",
      "passed": true,
      "evidence": "results/bigann10m/per_query.npz"
    },
    {
      "name": "real_10m_and_native_index_accounting",
      "passed": true,
      "evidence": "results/bigann10m/results.json"
    },
    {
      "name": "10m_source_prefix_hashes",
      "passed": true,
      "evidence": "results/bigann10m/results.json"
    },
    {
      "name": "results/bigann10m/calibration_results.json:completed_rows",
      "passed": true,
      "evidence": "results/bigann10m/calibration_results.json"
    },
    {
      "name": "results/bigann10m/calibration_results.json:query_level_recomputation",
      "passed": true,
      "evidence": "results/bigann10m/calibration_per_query.npz"
    },
    {
      "name": "zero_update_outcome_preserved",
      "passed": true,
      "evidence": "results/bigann10m/calibration_per_query.npz"
    },
    {
      "name": "10m_attention_reference_query_means",
      "passed": true,
      "evidence": "results/bigann10m/memory_per_query.npz"
    },
    {
      "name": "nearest_neighbor_metric_direction",
      "passed": true,
      "evidence": "experiments/large_ann.py:recalls"
    }
  ],
  "scope": "internal executable evidence review; not independent human peer review or a novelty certificate",
  "formal_scope": "nine Rocq algebra kernels; analytic theorems have handwritten proofs",
  "ml_outcome": "native-distance controls are stronger; skew is not uniformly best; 10M selects zero correction",
  "unresolved": [
    "full-flow second-event prefactor",
    "unrestricted directed recursive coarsening",
    "confirmatory multi-domain retrieval generalization"
  ]
}

==> anc/submission_metadata.txt <==
Title: Nonreciprocal Spherical Attention and Retrieval: Sharp Coarsening Clocks and Certified Score Correction
Authors: Faruk Alpay, Taylan Alpay
Primary category: cs.LG
Cross-list categories: cs.IR, math.DS
MSC-class: 68T05 (Primary), 68P20, 34D05, 37C10 (Secondary)
ACM-class: I.2.6; H.3.3; G.1.3
Comments: 42 pages, 9 figures, 10 tables. Includes mathematical appendices and ancillary reproducibility code.

Abstract:
We develop nonreciprocal spherical attention as a mathematical framework for coarsening and compressed nearest-neighbor retrieval. For two shrinking acute blocks whose centers have zero skew pairing and whose total mass ratio is subexponential in inverse temperature, we prove $\lim_{\beta\to\infty}\beta^{-1}\log T_\beta=1-\cos\phi$, without restricting particle-count growth. An explicit three-body flow has two rigorously separated metastable exponents. For finite compression, mass centering yields a sharp $O(r^2)$ attention-output error bound at fixed temperature, with an explicit spherical-normalization correction. We formulate skew query-side score calibration as a strictly convex moment problem and derive a unique normal equation, residual-based optimization certificates, and bounded low-rank projections. A norm-aware margin objective calibrates native squared-distance rankings. Experiments use semantic retrieval data, one million visual descriptors with three codebook seeds, and a ten-million-vector FAISS IVF-PQ index with recomputed exact cosine ground truth. On SIFT1M, skew margin calibration raises native-L2 hit@10 from 0.8926 to 0.8948; symmetric calibration reaches 0.8996. The ten-million-vector index reaches 0.8827 hit@10 at 0.1794 ms per query in a four-thread batch benchmark, while validation selects no skew update. Exact streamed attention over ten million keys evaluates compressed memory on 1,024 held-out queries. Independent matrix solves, automatic differentiation, finite differences, interval arithmetic, full-flow tests, and nine Rocq-checked algebra lemmas support reproducibility. Directionality alone does not establish retrieval superiority.

